Nonlinear association structures in flexible Bayesian additive joint models

Joint models of longitudinal and survival data have become an important tool for modeling associations between longitudinal biomarkers and event processes. The association between marker and log-hazard is assumed to be linear in existing shared random effects models, with this assumption usually remaining unchecked. We present an extended framework of flexible additive joint models that allows the estimation of nonlinear, covariate specific associations by making use of Bayesian P-splines. Our joint models are estimated in a Bayesian framework using structured additive predictors for all model components, allowing for great flexibility in the specification of smooth nonlinear, time-varying and random effects terms for longitudinal submodel, survival submodel and their association. The ability to capture truly linear and nonlinear associations is assessed in simulations and illustrated on the widely studied biomedical data on the rare fatal liver disease primary biliary cirrhosis. All methods are implemented in the R package bamlss to facilitate the application of this flexible joint model in practice.

==> anc/analyze_application.R <==
################################################################################
# Code supplement of 
# Nonlinear association structures in flexible Bayesian additive joint models
# Authors: Meike Koehler, Nikolaus Umlauf, Sonja Greven
################################################################################
# Main contributors to the code: Meike Koehler, Nikolaus Umlauf
# contact: meike_koehler@gmx.de
# (4/4): Analyzing the estimated models on pbc data
################################################################################



# (0) Prepare packages and folders
################################################################################
library(bamlss)
library(JMbayes)
library(ggplot2)

main_dir <- "main/"
out_dir <- "output/"
res_dir <- "results/"
fig_dir <- "figures/"


# (1) Loading and preparing the data
################################################################################
pbc2$logserBilir <- log(pbc2$serBilir)
pbc2$sqserBilir <- sqrt(pbc2$serBilir)
### compute hepatomegaly at baseline
pbc2$base_hepatomegaly <- pbc2.id$hepatomegaly[pbc2$id]


## censoring data 1 year after the last longitudinal measurement
pbc3 <- pbc2
censor <- function(data, id, timespan, idvar = "id", 
                   survtime = "survtime", obstime = "obstime", event = "event"){
  j <- data[[idvar]] == id
  survt <- unique(data[[survtime]][j])
  obst <- max(data[[obstime]][j])
  maxt <- obst + timespan
  if(survt > maxt){
    data[[survtime]][j] <- maxt
    data[[event]][j] <- 0
  }
  data
}

for(i in unique(pbc3$id)){
  pbc3 <- censor(pbc3, i, 1, survtime = "years", obstime = "year", event = "status2")
}
pbc3.id <- pbc3[!duplicated(pbc3$id, fromLast = TRUE),]

## load the fitted models
## Note: Fitted objects are large , depending on RAM, load in workspace sequentially
load(paste0(main_dir, out_dir, "pbc1_mean.RData"))
load(paste0(main_dir, out_dir, "pbc2_mean.RData"))
load(paste0(main_dir, out_dir, "pbc3_mean.RData"))


# (2) Descriptives and model estimates
################################################################################
summary(sapply(unique(pbc2$id), function(x){sum(pbc2$id == x)}))
summary(pbc2.id[pbc2.id$status2 == 1, "years"])
summary(pbc2.id[pbc2.id$status2 == 0, "years"])

summary(bb_pbc1)
summary(bb_pbc2)
summary(bb_pbc3)


# (3) Figure 3 Plots
################################################################################

## Model 1
ND1 <- pbc3[!duplicated(pbc3$id, fromLast = TRUE),]
ND1$years <- ND1$year
ND1$mu <- predict(bb_pbc1, model = "mu", newdata = ND1)
a1 <- predict(bb_pbc1, model = "alpha", newdata = ND1, 
              FUN=function(x){quantile(x, probs=c(0.025, 0.5, 0.975), na.rm=TRUE)})
ND1$alpha <- a1[, 2]
ND1$alpha_l <- a1[, 1]
ND1$alpha_h <- a1[, 3]

p1 <-  ggplot(data = ND1) +
  theme_minimal(base_size = 16) +
  geom_ribbon(aes(x=mu, ymin=alpha_l,ymax=alpha_h), colour = "black", fill = "grey70") +
  geom_line(aes(x=mu, y=alpha), size=1.5) +
  geom_hline(yintercept = 0, linetype=2) +
  labs(y = expression(eta[alpha]), x = "Predicted log(serBilir)") +
  theme(plot.background = element_blank(),
        legend.position="none",
        axis.line.x = element_line(color="black"),
        axis.line.y = element_line(color="black"))

ggsave(paste0(main_dir, fig_dir, "Fig3a_app.eps"), width = 4, height = 4)

## Model 2
ND2 <- pbc3[!duplicated(pbc3$id, fromLast = TRUE),]
ND2$mu <- predict(bb_pbc2, model = "mu", newdata = ND2)
a2 <- predict(bb_pbc2, model = "alpha", newdata = ND2, 
              FUN=function(x){quantile(x, probs=c(0.025, 0.5, 0.975), na.rm=TRUE)})
ND2$alpha <- a2[, 2]
ND2$alpha_l <- a2[, 1]
ND2$alpha_h <- a2[, 3]

p2 <-  ggplot(data = ND2) +
  theme_minimal(base_size = 16) +
  geom_ribbon(aes(x=mu, ymin=alpha_l,ymax=alpha_h),colour = "black", fill = "grey70") +
  geom_line(aes(x=mu, y=alpha), size=1.5) +
  geom_hline(yintercept = 0, linetype=2) +
  labs(y = expression(eta[alpha]), x = "Predicted sqr(serBilir)") +
  theme(plot.background = element_blank(),
        legend.position="none",
        axis.line.x = element_line(color="black"),
        axis.line.y = element_line(color="black"))
ggsave(paste0(main_dir, fig_dir, "Fig3b_app.eps"), width = 4, height = 4)

## Model 3
ND3 <- pbc3[!duplicated(pbc3$id, fromLast = TRUE),]
ND3$mu <- predict(bb_pbc3, model = "mu", newdata = ND3)
a3 <- predict(bb_pbc3, model = "alpha", newdata = ND3, 
              FUN=function(x){quantile(x, probs=c(0.025, 0.5, 0.975), na.rm=TRUE)})
ND3$alpha <- a3[, 2]
ND3$alpha_l <- a3[, 1]
ND3$alpha_h <- a3[, 3]

p3 <-  ggplot(data = ND3) +
  theme_minimal(base_size = 16) +
  geom_ribbon(aes(x=mu, ymin=alpha_l,ymax=alpha_h, linetype = base_hepatomegaly), colour = "black", fill = "grey70") +
  geom_ribbon(aes(x=mu, ymin=alpha_l,ymax=alpha_h, linetype = base_hepatomegaly), colour = "black", fill = NA) +
  geom_line(aes(x=mu, y=alpha, linetype = base_hepatomegaly), size=1.5) +
  geom_hline(yintercept = 0, linetype=2) +
  labs(y = expression(eta[alpha]), x = "Predicted log(serBilir)") +
  scale_linetype_discrete(name = "enlarged \n liver")+
  theme(plot.background = element_blank(),
        axis.line.x = element_line(color="black"),
        axis.line.y = element_line(color="black"))
ggsave(paste0(main_dir, fig_dir, "Fig3c_app.eps"), width = 5.2, height = 4)


pdf(paste0(main_dir, fig_dir, "Fig3a_app.pdf"), width = 4, height = 4)
p1
dev.off()
pdf(paste0(main_dir, fig_dir, "Fig3b_app.pdf"), width = 4, height = 4)
p2
dev.off()
pdf(paste0(main_dir, fig_dir, "Fig3c_app.pdf"), width = 5.2, height = 4)
p3
dev.off()
save(p1, p2, p3, file = paste0(main_dir, fig_dir, "Fig3_app.RData"))


# (4) Sensitivity analysis
################################################################################

## (a) half-Cauchy hyperprior for variance parameter tau
load(paste0(main_dir, out_dir, "pbc1_mean_hc.RData"))
load(paste0(main_dir, out_dir, "pbc2_mean_hc.RData"))
load(paste0(main_dir, out_dir, "pbc3_mean_hc.RData"))

## (b) Inverse Gamma hyperprior IG(0.001, 1) for variance parameter tau
load(paste0(main_dir, out_dir, "pbc1_mean_ig.RData"))
load(paste0(main_dir, out_dir, "pbc2_mean_ig.RData"))
load(paste0(main_dir, out_dir, "pbc3_mean_ig.RData"))



## Model 1
ND1 <- pbc3[!duplicated(pbc3$id, fromLast = TRUE),]
ND1$years <- ND1$year
ND1ig <- ND1hc <- ND1
ND1$mu <- predict(bb_pbc1, model = "mu", newdata = ND1)
ND1ig$mu <- predict(bb_pbc1_ig, model = "mu", newdata = ND1ig)
ND1hc$mu <- predict(bb_pbc1_hc, model = "mu", newdata = ND1hc)
a1 <- predict(bb_pbc1, model = "alpha", newdata = ND1, 
              FUN=function(x){quantile(x, probs=c(0.025, 0.5, 0.975), na.rm=TRUE)})
a1_ig <- predict(bb_pbc1_ig, model = "alpha", newdata = ND1ig, 
                 FUN=function(x){quantile(x, probs=c(0.025, 0.5, 0.975), na.rm=TRUE)})
a1_hc <- predict(bb_pbc1_hc, model = "alpha", newdata = ND1hc, 
                 FUN=function(x){quantile(x, probs=c(0.025, 0.5, 0.975), na.rm=TRUE)})


ND1 <- data.frame(mu = c(ND1$mu, ND1ig$mu, ND1hc$mu),
                  alpha = c(a1[, 2], a1_ig[, 2], a1_hc[, 2]),
                  alpha_l = c(a1[, 1], a1_ig[, 1], a1_hc[, 1]),
                  alpha_h = c(a1[, 3], a1_ig[, 3], a1_hc[, 3]),
                  model = factor(c(rep("IG(0.001,0.001)", nrow(ND1)), 
                                   rep("IG(0.001,1)", nrow(ND1)),
                                   rep("half-Cauchy", nrow(ND1))), 
                                 levels = c("IG(0.001,0.001)", "IG(0.001,1)", "half-Cauchy")))

sp1 <-  ggplot(data = ND1, aes(x = mu, colour = model)) +
  theme_minimal(base_size = 16) +
  geom_line(aes(y=alpha), size=1.5) +
  geom_ribbon(aes(ymin=alpha_l, ymax=alpha_h),alpha=0.2) +
  geom_hline(yintercept = 0, linetype=2) +
  labs(y = expression(eta[alpha]), x = "Predicted log(serBilir)") +
  theme(plot.background = element_blank(),
        axis.line.x = element_line(color="black"),
        axis.line.y = element_line(color="black"))

sp1


## Model 2
ND2 <- pbc3[!duplicated(pbc3$id, fromLast = TRUE),]
ND2$years <- ND2$year
ND2ig <- ND2hc <- ND2
ND2$mu <- predict(bb_pbc2, model = "mu", newdata = ND2)
ND2ig$mu <- predict(bb_pbc2_ig, model = "mu", newdata = ND2ig)
ND2hc$mu <- predict(bb_pbc2_hc, model = "mu", newdata = ND2hc)
a2 <- predict(bb_pbc2, model = "alpha", newdata = ND2, 
              FUN=function(x){quantile(x, probs=c(0.025, 0.5, 0.975), na.rm=TRUE)})
a2_ig <- predict(bb_pbc2_ig, model = "alpha", newdata = ND2ig, 
                 FUN=function(x){quantile(x, probs=c(0.025, 0.5, 0.975), na.rm=TRUE)})
a2_hc <- predict(bb_pbc2_hc, model = "alpha", newdata = ND2hc, 
                 FUN=function(x){quantile(x, probs=c(0.025, 0.5, 0.975), na.rm=TRUE)})


ND2 <- data.frame(mu = c(ND2$mu, ND2ig$mu, ND2hc$mu),
                  alpha = c(a2[, 2], a2_ig[, 2], a2_hc[, 2]),
                  alpha_l = c(a2[, 1], a2_ig[, 1], a2_hc[, 1]),
                  alpha_h = c(a2[, 3], a2_ig[, 3], a2_hc[, 3]),
                  model = factor(c(rep("IG(0.001,0.001)", nrow(ND2)), 
                                   rep("IG(0.001,1)", nrow(ND2)),
                                   rep("half-Cauchy", nrow(ND2))), 
                                 levels = c("IG(0.001,0.001)", "IG(0.001,1)", "half-Cauchy")))

sp2 <-  ggplot(data = ND2, aes(x = mu, colour = model)) +
  theme_bw(base_size = 16) +
  geom_line(aes(y=alpha), size=1.5) +
  geom_ribbon(aes(ymin=alpha_l, ymax=alpha_h),alpha=0.2) +
  geom_hline(yintercept = 0, linetype=2) +
  labs(y = expression(eta[alpha]), x = "Predicted sqr(serBilir)") +
  theme(plot.background = element_blank(),
        axis.line.x = element_line(color="black"),
        axis.line.y = element_line(color="black"))

sp2


## Model 1
ND3 <- pbc3[!duplicated(pbc3$id, fromLast = TRUE),]
ND3$years <- ND3$year
ND3ig <- ND3hc <- ND3
ND3$mu <- predict(bb_pbc3, model = "mu", newdata = ND3)
ND3ig$mu <- predict(bb_pbc3_ig, model = "mu", newdata = ND3ig)
ND3hc$mu <- predict(bb_pbc3_hc, model = "mu", newdata = ND3hc)
a3 <- predict(bb_pbc3, model = "alpha", newdata = ND3, 
              FUN=function(x){quantile(x, probs=c(0.025, 0.5, 0.975), na.rm=TRUE)})
a3_ig <- predict(bb_pbc3_ig, model = "alpha", newdata = ND3ig, 
                 FUN=function(x){quantile(x, probs=c(0.025, 0.5, 0.975), na.rm=TRUE)})
a3_hc <- predict(bb_pbc3_hc, model = "alpha", newdata = ND3hc, 
                 FUN=function(x){quantile(x, probs=c(0.025, 0.5, 0.975), na.rm=TRUE)})


ND3 <- data.frame(mu = c(ND3$mu, ND3ig$mu, ND3hc$mu),
                  alpha = c(a3[, 2], a3_ig[, 2], a3_hc[, 2]),
                  alpha_l = c(a3[, 1], a3_ig[, 1], a3_hc[, 1]),
                  alpha_h = c(a3[, 3], a3_ig[, 3], a3_hc[, 3]),
                  model = factor(c(rep("IG(0.001,0.001)", nrow(ND3)), 
                                   rep("IG(0.001,1)", nrow(ND3)),
                                   rep("half-Cauchy", nrow(ND3))), 
                                 levels = c("IG(0.001,0.001)", "IG(0.001,1)", "half-Cauchy")),
                  base_hepatomegaly = rep(ND3$base_hepatomegaly, 3))

sp3 <-  ggplot(data = ND3, aes(x = mu, colour = model)) +
  theme_bw(base_size = 16) +
  geom_line(aes(y=alpha, linetype=base_hepatomegaly), size=1.5) +
  geom_ribbon(aes(ymin=alpha_l, ymax=alpha_h, linetype=base_hepatomegaly),alpha=0.2) +
  geom_hline(yintercept=0, linetype=2) +
  scale_linetype_discrete(name = "enlarged \n liver")+
  labs(y = expression(eta[alpha]), x = "Predicted log(serBilir)") +
  theme(plot.background = element_blank(),
        axis.line.x = element_line(color="black"),
        axis.line.y = element_line(color="black"))

sp3


pdf(paste0(main_dir, fig_dir, "SuppFig3a_app.pdf"), width = 7, height = 4)
sp1
dev.off()
pdf(paste0(main_dir, fig_dir, "SuppFig3b_app.pdf"), width = 7, height = 4)
sp2
dev.off()
pdf(paste0(main_dir, fig_dir, "SuppFig3c_app.pdf"), width = 7, height = 4)
sp3
dev.off()
save(sp1, sp2, sp3, file = paste0(main_dir, fig_dir, "SuppFig3_app.RData"))


###################
# 4 # Traceplots
###################
samps1 <- bb_pbc1$samples[[1]]
snames1 <- colnames(samps1)
alphas1 <- snames1[grepl("alpha.", snames1, fixed = TRUE) & !grepl(".accepted", snames1, fixed = TRUE) &
                     !grepl(".tau21", snames1, fixed = TRUE) & !grepl(".edf", snames1, fixed = TRUE) &
                     !grepl(".alpha", snames1, fixed = TRUE)]


salphas1 <- samps1[, alphas1, drop = FALSE]
tx1 <- as.vector(time(salphas1))


samps2 <- bb_pbc2$samples[[1]]
snames2 <- colnames(samps2)
alphas2 <- snames2[grepl("alpha.", snames2, fixed = TRUE) & !grepl(".accepted", snames2, fixed = TRUE) &
                     !grepl(".tau21", snames2, fixed = TRUE) & !grepl(".edf", snames2, fixed = TRUE) &
                     !grepl(".alpha", snames2, fixed = TRUE)]


salphas2 <- samps2[, alphas2, drop = FALSE]
tx2 <- as.vector(time(salphas2))
aindices <- c("1", "2", "3", "4", "5")

pdf(paste0(main_dir, fig_dir, "SuppFig1.pdf"), height=12, width=7)
par(mfrow=c(5,2))
for(j in 1:5) {
  k <- aindices[j]
  traceplot(salphas1[, j, drop = FALSE], main = bquote(Model ~ 1: ~ Trace ~ of ~ beta[alpha*.(k)]))
  lines(lowess(tx1, salphas1[, j]), col = "red")
  
  traceplot(salphas2[, j, drop = FALSE], main = bquote(Model ~ 2: ~Trace ~ of ~ beta[alpha*.(k)]))
  lines(lowess(tx2, salphas2[, j]), col = "red")
}
dev.off()

samps3 <- bb_pbc3$samples[[1]]
snames3 <- colnames(samps3)
alphas3 <- snames3[grepl("alpha.", snames3, fixed = TRUE) & !grepl(".accepted", snames3, fixed = TRUE) &
                     !grepl(".tau21", snames3, fixed = TRUE) & !grepl(".edf", snames3, fixed = TRUE) &
                     !grepl(".alpha", snames3, fixed = TRUE)]


salphas3 <- samps3[, alphas3, drop = FALSE]
tx3 <- as.vector(time(salphas3))
aindices3 <- c("11", "12", "13", "14", "15",
               "21", "22", "23", "24", "25",
               "3")


pdf(paste0(main_dir, fig_dir, "SuppFig2.pdf"), height=13, width=7)
par(mfcol=c(6,2))
for(j in 1:5) {
  k <- aindices3[j]
  traceplot(salphas3[, j, drop = FALSE], main = bquote(Group ~ 0: ~ Trace ~ of ~ beta[alpha*.(k)]))
  lines(lowess(tx3, salphas3[, j]), col = "red")
}
plot.new()
for(j in 6:11) {
  k <- aindices3[j]
  traceplot(salphas3[, j, drop = FALSE], main = bquote(Group ~ 1: ~ Trace ~ of ~ beta[alpha*.(k)]))
  lines(lowess(tx3, salphas3[, j]), col = "red")
}
dev.off()



==> anc/analyze_simulations.R <==
################################################################################
# Code supplement of 
# Nonlinear association structures in flexible Bayesian additive joint models
# Authors: Meike Koehler, Nikolaus Umlauf, Sonja Greven
################################################################################
# Main contributors to the code: Meike Koehler, Nikolaus Umlauf
# contact: meike_koehler@gmx.de
# (2/4): Analyzing the simulations
################################################################################
rm(list=ls())


# (0) Prepare packages and folders
################################################################################
if(!require("grid")){
  install.packages("grid")
}
if(!require("cowplot")){
  install.packages("cowplot")
}
library(bamlss)
library(JMbayes)
library(ggplot2)
library(reshape2)
library(gridExtra)
library(grid)
library(cowplot)
source("help_functions.R")

main_dir <- "main/"
add_dir <- "additional/"
data_dir <- "data/"
out_dir <- "output/"
res_dir <- "results/"
err_dir <- "errors/"
fig_dir <- "figures/"



# (1) summarize results
################################################################################
r1a <- check_files(c("mcmc_TRUE_a_functional_linear_zero_300", 
                     "jmb_a_functional_linear_zero_300"), 
                   filepath = paste0(main_dir, res_dir))
r1b <- check_files(c("mcmc_TRUE_b_functional_linear_zero_600", 
                     "jmb_b_functional_linear_zero_600"), 
                   filepath = paste0(main_dir, res_dir))
r2a <- check_files(c("mcmc_TRUE_a_functional_nonlinear_zero_300", 
                     "jmb_a_functional_nonlinear_zero_300"), 
                   filepath = paste0(main_dir, res_dir))
r2b <- check_files(c("mcmc_TRUE_b_functional_nonlinear_zero_600", 
                     "jmb_b_functional_nonlinear_zero_600"), 
                   filepath = paste0(main_dir, res_dir))
r3 <- check_files(c("mcmc_TRUE_a_functional_nonlinear2_zero_300",  
                    "mcmc_TRUE_b_functional_nonlinear2_zero_600"), 
                  filepath = paste0(main_dir, res_dir))
r4 <- check_files(c("mcmc_TRUE_a_functional_nonlinear2_zero_300",  
                    "mcmc_TRUE_b_functional_nonlinear2_zero_600"), 
                  filepath = paste0(add_dir, res_dir))

## Summarizing the results

res1a <- summarize(r1a[[1]], r1a[[2]], names=c("a_bamlss", "a_JMbayes"), 
                   alpha_t = TRUE, dummy = FALSE, linear = TRUE, gamma = TRUE, 
                   overlapped = TRUE, filepath = paste0(main_dir, res_dir))
res1b <- summarize(r1b[[1]], r1b[[2]], names=c("b_bamlss", "b_JMbayes"), 
                   alpha_t = TRUE, dummy = FALSE, linear = TRUE, gamma = TRUE, 
                   overlapped = TRUE, filepath = paste0(main_dir, res_dir))
save(res1a, res1b, file = paste0(main_dir, res_dir, "results_setting1.RData"))

res2a <- summarize(r2a[[1]], r2a[[2]], names=c("a_bamlss", "a_JMbayes"), 
                   alpha_t=TRUE, dummy = FALSE, linear = TRUE, gamma = TRUE, 
                   overlapped = TRUE, filepath = paste0(main_dir, res_dir))
res2b <- summarize(r2b[[1]], r2b[[2]], names=c("b_bamlss", "b_JMbayes"), 
                   alpha_t=TRUE, dummy = FALSE, linear = TRUE, gamma = TRUE, 
                   overlapped = TRUE, filepath = paste0(main_dir, res_dir))
save(res2a, res2b, file = paste0(main_dir, res_dir, "results_setting2.RData"))

res3 <- summarize(r3[[1]], r3[[2]], names=c("a_bamlss", "b_bamlss"), 
                  alpha_t=TRUE, dummy = TRUE, overlapped = FALSE,
                  filepath = paste0(main_dir, res_dir))
## Note: Message indicates problematic sampling of 
## - mcmc_TRUE_a_functional_nonlinear2_zero_300_5
## - mcmc_TRUE_a_functional_nonlinear2_zero_300_100
## - mcmc_TRUE_b_functional_nonlinear2_zero_600_100
## estimates are excluded from further analysis

res4 <- summarize(r4[[1]], r4[[2]], names=c("a_bamlssn", "b_bamlssn"),  
                  alpha_t=TRUE, dummy = TRUE, overlapped = FALSE,
                  filepath = paste0(add_dir, res_dir))
## Note: Message indicates problematic sampling of 
## - mcmc_TRUE_b_functional_nonlinear2_zero_600_196
save(res3, res4, file = paste0(main_dir, res_dir, "results_setting3.RData"))

# obtain descriptives of the simulated data
set1 <-  check_files(c("a_functional_linear_zero_300", "b_functional_linear_zero_600"), 
                     filepath = paste0(main_dir, data_dir))[[1]]
names(set1) <- c("a_linear", "b_linear")
set2 <-  check_files(c("a_functional_nonlinear_zero_300", "b_functional_nonlinear_zero_600"), 
                     filepath = paste0(main_dir, data_dir))[[1]]
names(set2) <- c("a_nonlinear", "b_nonlinear")
set3 <-  check_files(c("a_functional_nonlinear2_zero_300", "b_functional_nonlinear2_zero_600"), 
                     filepath = paste0(main_dir, data_dir))
names(set3) <- c("a_nonlinear2", "b_nonlinear2")
set4 <-  check_files(c("a_functional_nonlinear2_zero_300", "b_functional_nonlinear2_zero_600"), 
                     filepath = paste0(add_dir, data_dir))
names(set4) <- c("a_nonlinear2", "b_nonlinear2")

data1 <- get_data(set1, filepath = paste0(main_dir, data_dir))
data2 <- get_data(set2, filepath = paste0(main_dir, data_dir))
data3 <- get_data(set3, filepath = paste0(main_dir, data_dir))
data4 <- get_data(set4, filepath = paste0(main_dir, data_dir))
save(data1, data2, data3, data4, 
     file = paste0(main_dir, res_dir, "data_information.RData"))


# obtain computation times
set1 <- check_files(c("mcmc_TRUE_a_functional_linear_zero_300", 
                      "mcmc_TRUE_b_functional_linear_zero_600"), 
                    filepath = paste0(main_dir, res_dir))[[1]]
names(set1) <- c("a_bamlss", "b_bamlss")
time1 <- get_time(set1, filepath = paste0(main_dir, res_dir))

set2 <- check_files(c("mcmc_TRUE_a_functional_nonlinear_zero_300", 
                      "mcmc_TRUE_b_functional_nonlinear_zero_600"), 
                    filepath = paste0(main_dir, res_dir))[[1]]
names(set2) <- c("a_bamlss", "b_bamlss")
time2 <- get_time(set2, filepath = paste0(main_dir, res_dir))

set3 <- check_files(c("mcmc_TRUE_a_functional_nonlinear2_zero_300", 
                      "mcmc_TRUE_b_functional_nonlinear2_zero_600"),
                    filepath = paste0(main_dir, res_dir))[[1]]
names(set3) <- c("a_bamlss", "b_bamlss")
tt3 <- get_time(set3, filepath = paste0(main_dir, res_dir))

set4 <- check_files(c("mcmc_TRUE_a_functional_nonlinear2_zero_300", 
                      "mcmc_TRUE_b_functional_nonlinear2_zero_600"), 
                    filepath = paste0(add_dir, res_dir))[[1]]
names(set4) <- c("a_bamlss", "b_bamlss")
tt4 <- get_time(set4, filepath = paste0(add_dir, res_dir))
save(time1, time2, time3, time4, 
     file = paste0(main_dir, res_dir, "computation_times.RData"))




# (2) make tables
################################################################################

## Setting 1
tdata1 <- list(MSE = c(res1a$MSE, res1b$MSE),
               BIAS = c(res1a$BIAS, res1b$BIAS),
               COV = c(res1a$COV, res1b$COV))

sink(file = file.path(paste0(main_dir, fig_dir), "Table_1.txt"), type = "output")
cat("Table 1")
mytable(tdata1, method_names=c("a_bamlss", "a_JMbayes","b_bamlss", "b_JMbayes"), 
        c("mu", "alpha", "gamma", "lambda", "sigma"))
sink()


## Setting 2
tdata2 <- list(MSE = c(res2a$MSE, res2b$MSE),
               BIAS = c(res2a$BIAS, res2b$BIAS),
               COV = c(res2a$COV, res2b$COV))
sink(file = file.path(paste0(main_dir, fig_dir), "Table_2.txt"), type = "output")
cat("Table 2")
mytable(tdata2, method_names=c("a_bamlss", "a_JMbayes","b_bamlss", "b_JMbayes"), 
        c("mu", "alpha", "gamma", "lambda", "sigma"))
sink()

## Setting 3
tdata3 <- list(MSE = c(res3$MSE, res4$MSE),
               BIAS = c(res3$BIAS, res4$BIAS),
               COV = c(res3$COV, res4$COV))
sink(file = file.path(paste0(main_dir, fig_dir), "Table_3.txt"), type = "output")
cat("Table 3")
mytable(tdata3, method_names=c("a_bamlss", "b_bamlss","a_bamlssn", "b_bamlssn"), 
        c("mu", "alpha", "gamma", "lambda", "sigma"))
sink()




# (3) make plots
################################################################################

## Figure 1
a1 <- prep_dat_a(res1a$ALPHA, 1, c("a", "linear"), var = "alpha")
a2 <- prep_dat_a(res1b$ALPHA, 1, c("b", "linear"), var = "alpha")
a3 <- prep_dat_a(res2a$ALPHA, 1, c("a", "nonlinear"), var = "alpha")
a4 <- prep_dat_a(res2b$ALPHA, 1, c("b", "nonlinear"), var = "alpha")

ALPHA <- rbind(a1, a2, a3, a4)
ALPHA$i <- paste0(ALPHA$iter, ALPHA$data_setting, ALPHA$estimation)
ALPHA$est <- ifelse(ALPHA$estimation == "linear", "Setting 1", "Setting 2")
ALPHA$data_set <- ifelse(ALPHA$data_setting == "a", "n = 300", "n = 600")

a1 <- ggplot(data=ALPHA) +
  geom_path(aes(x=mu, y=value, group=iter), colour = "black", size = 0.25) +
  geom_line(aes(x=mu, y=true, group=var), colour = "grey70", size = 1.3) +
  labs(y = expression(eta[alpha]), x = expression(eta[mu])) +
  facet_grid(data_set ~ est) +
  coord_cartesian(ylim = c(-1, 3)) +
  theme_bw() +
  theme(legend.position="bottom", legend.title=element_blank(),
        axis.title.x=element_blank(),
        axis.text.x=element_blank(),
        axis.ticks.x=element_blank())
a1
mudata <- data.frame(mu = c(unlist(data1$mus), unlist(data2$mus)),
                     est = c(rep("Setting 1", length(unlist(data1$mus))),
                             rep("Setting 2", length(unlist(data2$mus)))))
d1 <- ggplot(mudata, aes(x = mu)) +
  geom_density() +
  coord_cartesian(xlim = c(-0.5, 2.5)) +
  facet_grid(. ~ est) +
  labs(x = expression(eta[mu])) +
  theme_bw() +
  theme(axis.text.x = element_text(size=14),
        strip.background = element_blank(),
        strip.text = element_blank())
d1


pdf(paste0(main_dir, fig_dir, "Fig1_sim_alpha.pdf"), width = 5.5, height = 4, onefile=FALSE)
ggdraw(paperPlot(a1, d1, heights = c(3,1)))
dev.off()

ggsave(paste0(main_dir, fig_dir, "Fig1_sim_alpha.eps"), width = 5.5, height = 4)

a5 <- prep_dat_a(res3$ALPHA0, 1, c("a", "group"), var = "alpha0")
a6 <- prep_dat_a(res3$ALPHA0, 2, c("b", "group"), var = "alpha0")
a7 <- prep_dat_a(res3$ALPHA1, 1, c("a", "group"), var = "alpha1")
a8 <- prep_dat_a(res3$ALPHA1, 2, c("b", "group"), var = "alpha1")

a9 <- prep_dat_a(res4$ALPHA0, 1, c("a", "groupn"), var = "alpha0")
a10 <- prep_dat_a(res4$ALPHA0, 2, c("b", "groupn"), var = "alpha0")
a11 <- prep_dat_a(res4$ALPHA1, 1, c("a", "groupn"), var = "alpha1")
a12 <- prep_dat_a(res4$ALPHA1, 2, c("b", "groupn"), var = "alpha1")

ALPHA <- rbind(a5, a6, a7, a8, a9, a10, a11, a12)
ALPHA$i <- paste0(ALPHA$iter, ALPHA$data_setting, ALPHA$estimation)
ALPHA$est <- ifelse(ALPHA$estimation == "group", "less observations", "more observations")
ALPHA$data_set <- ifelse(ALPHA$data_setting == "a", "n = 300", "n = 600")

head(ALPHA)
summary(ALPHA)

pa2 <- ggplot(data=ALPHA) +
  geom_path(aes(x=mu, y=value, group=iter), colour = "black", size = 0.2) +
  geom_line(aes(x=mu, y=true, group=var), colour = "grey70", size = 1.3) +
  facet_grid(var ~ est + data_set) +
  labs(y = expression(eta[alpha]), x = expression(eta[mu])) +
  coord_cartesian(ylim = c(-1.5, 2)) +
  theme_bw() +
  theme(legend.position="bottom", legend.title=element_blank(),
        axis.text.x = element_text(size=16))
pa2

pdf(paste0(main_dir, fig_dir, "Fig2_sim_alpha.pdf"), width = 7, height = 3.5, onefile=FALSE)
pa2
dev.off()

ggsave(paste0(main_dir, fig_dir, "Fig2_sim_alpha.eps"), width = 7, height = 3.5)

# (4) compute additional statistics
################################################################################

## mean slope in nonlinearly modeled alpha
### Setting 1a, bamlss and JMbayes
lapply(1:length(res1a$linear_alpha), function(i){apply(res1a$linear_alpha[[i]], 2, mean)})
lapply(1:length(res1b$linear_alpha), function(i){apply(res1b$linear_alpha[[i]], 2, mean)})


## computation times
mtime1 <- aggregate(times ~ machines + method, data = time1, mean)
mtime1[, 3]/60

mtime2 <- aggregate(times ~ machines + method, data = time2, mean)
mtime2[, 3]/60

mtime3 <- aggregate(times ~ machines + method, data = time3, mean)
mtime3[, 3]/60

mtime4 <- aggregate(times ~ machines + method, data = time4, mean)
mtime4[, 3]/60

## how often was k_mu set to 4 for stability 
#### how often K_mu = 4
rr <- check_files(c("mcmc_TRUE_a_functional_linear_zero_300", "mcmc_TRUE_b_functional_linear_zero_600",
                    "mcmc_TRUE_a_functional_nonlinear_zero_300", "mcmc_TRUE_b_functional_nonlinear_zero_600",
                    "mcmc_TRUE_a_functional_nonlinear2_zero_300", "mcmc_TRUE_b_functional_nonlinear2_zero_600"), 
                  paste0(main_dir, res_dir))[[1]]
names(rr) <- c("a_lin", "b_lin","a_nonlin", "b_nonlin","a_nonlin2", "b_nonlin2")
km1 <- get_k_mu(rr, paste0(main_dir, res_dir))
apply(km1, 2, function(x) sum(x == 4, na.rm = TRUE))


rr2 <- check_files(c("mcmc_TRUE_a_functional_nonlinear2_zero_300", "mcmc_TRUE_b_functional_nonlinear2_zero_600"), 
                   paste0(add_dir, res_dir))[[1]]
names(rr2) <- c("a_nonlin2", "b_nonlin2")
km2 <- get_k_mu(rr2, paste0(add_dir, res_dir))
apply(km2, 2, function(x) sum(x == 4, na.rm = TRUE))
# a_nonlin2 b_nonlin2 
# 2         0 


==> anc/help_functions.R <==
################################################################################
# (2/2): Help functions
################################################################################

################################################################################
# (1) generate data
################################################################################
# wrapper for simJM(bamlss)
make_data <- function(nreps = 200, data_setting = NULL, 
                      long_setting = c("simple", "linear", "nonlinear", "functional"),
                      alpha_setting = c("constant", "linear", "nonlinear", "nonlinear2"),
                      dalpha_setting = "zero",
                      times = NULL, nsub = NA, probmiss=0.1,
                      seed=NULL, filepath=NULL, interaction = TRUE, fac = TRUE, ...){
  # nreps: number of data sets per setting
  # times: "observed" longitudinal measurements
  # x_setting: see documentation of simJM()
  # data_setting: data simulation settings "a" and "b"
  #      "a": times = seq(0, 120, 1), nsub = 150, probmiss = 0.75
  #      "b": times = seq(0, 72, 3), nsub = 300, probmiss = 0.1
  # if data_setting is not given, times and nsub have to be specified
  # seed: set to 2505 + nreps for each data set
  # filepath: if datasets should be saved, specify path 
  
  if(is.null(seed)){
    seed <- 2505
  }
  if(is.null(data_setting)){
    data_setting <- "data"
    if(is.null(times)){
      cat("data_setting or times has to be supplied")
    }
    if(is.na(nsub)){
      cat("data_setting or number of subjects has to be supplied")
    }
  }
  
  rval <- expand.grid("nreps" = 1:nreps,
                      "data_setting" = data_setting,
                      "long_setting" = long_setting,
                      "alpha_setting" = alpha_setting,
                      "dalpha_setting" = dalpha_setting,
                      "nsub" = nsub)
  rval$data_setting <- as.character(rval$data_setting)
  rval$long_setting <- as.character(rval$long_setting)
  rval$alpha_setting <- as.character(rval$alpha_setting)
  rval$dalpha_setting <- as.character(rval$dalpha_setting)
  
  datasets <- lapply(1:nrow(rval), function(i) {
    nsub <- rval$nsub[i]
    if(rval$data_setting[i] == "a"){
      times <- seq(0, 120, 1)
      nsub <- 300
    }
    
    if(rval$data_setting[i] == "b"){
      times <- seq(0, 120, 1)
      nsub <- 600
    }
    rval$nsub[i] <- nsub
    d <- simJM(nsub = rval$nsub[i], times = times, probmiss = probmiss,
               long_setting = rval$long_setting[i],
               alpha_setting = rval$alpha_setting[i], 
               dalpha_setting = rval$dalpha_setting[i],
               seed=seed+rval$nreps[i], full=TRUE, interaction = interaction, long_df = 5,
               fac = fac)
    name <- paste(rval$data_setting[i], rval$long_setting[i], rval$alpha_setting[i], 
                  rval$dalpha_setting[i], nsub, rval$nreps[i], sep="_")
    
    if(!is.null(filepath)){
      save(d, file=paste0(filepath, name ,".RData"))
      # invisible(data)
    } else {
      return(d)
    }
  })
  # TODO: fix names, as rval$nsub=NA und wird nicht mitge?ndert
  names(datasets) <- sapply(1:nrow(rval), function(i){
    paste(rval$data_setting[i], rval$long_setting[i], rval$alpha_setting[i], rval$dalpha_setting[i],
          rval$nsub[i], rval$nreps[i], sep="_")
  })
  datasets
}


################################################################################
# (2) fit joint models
################################################################################

# bamlss
################################################################################
# fit longitudinal model from generated data set
plong <- function(data_setting, long_setting, alpha_setting, dalpha_setting,
                  nsub, nreps, long_df=8, maxit, filepath="output/", 
                  seed=NULL, data_dir="data/", sparse = TRUE, errorpath = "errors/", ...){
  # x_setting: see documentation of simJM and paper
  # nsub: number of subjects
  # nreps: number of the data sample within the setting. Used to generate seed.
  # long_df: basis dimensions for smooth time term per person
  # maxit: maximum number of iterations in Newton-Raphson
  # filepath: if NULL output is given into R otherwise saved to filepath
  # seed: fixed for the simulations
  # data_dir: directory to obtain the data from
  
  results <- list()
  
  load(paste0(data_dir, 
              paste(data_setting, long_setting, alpha_setting, dalpha_setting, 
                    nsub, nreps, sep="_"),".RData"))
  
  if(is.null(seed)){
    seed <- 5555 + nreps
  }
  set.seed(seed)
  
  results$data$data <- data <- d$data
  results$data$grid <- data_grid <- d$data_grid
  results$data$full  <- d$data_full
  
  results$model$setting <- list(long_setting = long_setting, alpha_setting = alpha_setting)
  
  long_df <<- long_df
  nsub <<- nsub
  start <- Sys.time()
  
  ##  Setting up bamlss model
  f <- switch(long_setting, 
           "linear" = y ~ s(id, bs="re") + obstime + s(obstime, id, bs="re") + 
             s(x2, k=10, bs="ps"), 
           "nonlinear" = y ~ s(id, bs="re") + s(obstime) + 
             s(x2, k=10, bs="ps"),
           "functional" = y ~ ti(id, bs="re") + ti(obstime, bs="ps", k=long_df) + 
             ti(id, obstime, bs=c("re", "ps"), k=c(nsub, long_df)) + 
             s(x2, k=10, bs="ps"))

  # Fit posterior mode
  bl <- try(bamlss(f, data=data, sampler=FALSE, interaction = FALSE,
                        maxit = maxit, sparse = sparse, Stest = FALSE), silent = TRUE)
  results$info$dur_long <- Sys.time() - start
  results$info$long_machine <- Sys.info()["nodename"]
  name <- paste("prelong", sparse, data_setting, long_setting, alpha_setting, 
                dalpha_setting, nsub, nreps, sep="_")
  if(!inherits(bl, "try-error")){
    results$info$start_mu <- predict(bl, model = "mu")
    # saving the results
    if(!is.null(filepath)){
      save(results, bl, f, file=paste0(filepath, name ,".RData"))
    } else {
      return(list(results, bl, f))
    }
  }  else{
      results$info$err  <- TRUE
      # saving the results
      if(!is.null(errorpath)){
        save(results, bl, f, file=paste0(errorpath, name ,".RData"))
      } else {
        return(list(results, bl, f))
      }
      }
}



# fit posterior mode from generated data set
pmode <- function(data_setting, long_setting, alpha_setting, dalpha_setting,
                  nsub, nreps, long_df=8, subdivisions=20, maxit, k_mu = 6, 
                  filepath="output/", seed=NULL, data_dir="data/", sparse = TRUE, 
                  prelong = FALSE, interaction = TRUE, fac = TRUE, errorpath = "errors/", ...){
  # x_setting: see documentation of simJM and paper
  # nsub: number of subjects
  # nreps: number of the data sample within the setting. Used to generate seed.
  # long_df: basis dimensions for smooth time term per person
  # subdivisions: number of subdivisions in numerical integration
  # maxit: maximum number of iterations in Newton-Raphson
  # filepath: if NULL output is given into R otherwise saved to filepath
  # seed: fixed for the simulations
  # data_dir: directory to obtain the data from
  

  
  load(paste0(data_dir, 
              paste(data_setting, long_setting, alpha_setting, dalpha_setting, 
                    nsub, nreps, sep="_"),".RData"))
  
  if(prelong){
    load(paste0(filepath, 
                paste("prelong", sparse, data_setting, long_setting, alpha_setting, 
                      dalpha_setting, nsub, nreps, sep="_"),".RData"))
  }
  
  if(is.null(seed)){
    seed <- 5555 + nreps
  }
  set.seed(seed)
  
  if(!prelong) {
    results <- list()
    results$data$data <- data <- d$data
    results$data$grid <- data_grid <- d$data_grid
    results$data$full  <- d$data_full
  }
  
  results$model$setting <- list(long_setting = long_setting, alpha_setting = alpha_setting)
  
  long_df <<- long_df
  nsub <<- nsub
  start <- Sys.time()
  
  ##  Setting up bamlss model
  if(interaction){
    f <- list(                                                                  
      Surv2(survtime, event, obs = y) ~ s(survtime, k=10, bs="ps"),
      gamma ~ x1,
      switch(long_setting, 
             "linear" = mu ~ s(id, bs="re") + obstime + s(obstime, id, bs="re") + 
               s(x2, k=10, bs="ps"), 
             "nonlinear" = mu ~ s(id, bs="re") + s(obstime) + 
               s(x2, k=10, bs="ps"),
             "functional" = mu ~ ti(id, bs="re") + ti(obstime, bs="ps", k=long_df) + 
               ti(id, obstime, bs=c("re", "ps"), k=c(nsub, long_df)) + 
               s(x2, k=10, bs="ps")),
      sigma ~ 1,
      switch(alpha_setting,
             "zero" = alpha ~ 1,
             "constant" = alpha ~ 1, 
             "linear" = alpha ~ 1, 
             "nonlinear"= alpha ~ 1,
             "nonlinear2"= alpha ~ x3),
      switch(dalpha_setting,
             "zero" = dalpha ~ -1,
             "constant" = dalpha ~ 1, 
             "linear" = dalpha ~ survtime, 
             "nonlinear"= dalpha ~ s(survtime, k=6, bs="ps"),
             "nonlinear2"= dalpha ~ s(survtime, k=6, bs="ps")))
    
  } else {
    f <- list(                                                                  
      Surv2(survtime, event, obs = y) ~ s(survtime, k=10, bs="ps"),
      gamma ~ s(x1, k=6, bs="ps"),
      switch(long_setting, 
             "linear" = mu ~ s(id, bs="re") + obstime + s(obstime, id, bs="re") + 
               s(x2, k=10, bs="ps"), 
             "nonlinear" = mu ~ s(id, bs="re") + s(obstime) + 
               s(x2, k=10, bs="ps"),
             "functional" = mu ~ ti(id, bs="re") + ti(obstime, bs="ps", k=long_df) + 
               ti(id, obstime, bs=c("re", "ps"), k=c(nsub, long_df)) + 
               s(x2, k=10, bs="ps")),
      sigma ~ 1,
      switch(alpha_setting,
             "zero" = alpha ~ 1,
             "constant" = alpha ~ x3, 
             "linear" = alpha ~ survtime, 
             "nonlinear"= alpha ~ s(survtime, k=6, bs="ps"),
             "nonlinear2"= alpha ~ s(survtime, k=6, bs="ps")),
      switch(dalpha_setting,
             "zero" = dalpha ~ -1,
             "constant" = dalpha ~ 1, 
             "linear" = dalpha ~ survtime, 
             "nonlinear"= dalpha ~ s(survtime, k=6, bs="ps"),
             "nonlinear2"= dalpha ~ s(survtime, k=6, bs="ps")))
  }

  
  # Fit posterior mode
  b <- try(bamlss(f, data=d$data, family="jm", timevar="obstime",
                        idvar="id", subdivisions=subdivisions,
                        maxit = maxit, sampler=FALSE, k_mu = k_mu, sparse.cons = 0, 
                        interaction = interaction, sparse = sparse, Stest = FALSE,
                        start_mu = if(prelong) results$info$start_mu else NULL,
                        start = if(prelong) parameters(bl) else NULL), silent = TRUE)
  if(!inherits(b, "try-error")){
    pred <- predict(b, model = "alpha")
  } else {
    pred <- 0
  }
  if((min(pred) < -10 | max(pred) > 10) | inherits(b, "try-error")){
    k_mu <- k_mu - 2
    b <- try(bamlss(f, data=d$data, family="jm", timevar="obstime",
                          idvar="id", subdivisions=subdivisions, sparse.cons = 0, 
                          maxit = maxit, sampler=FALSE, k_mu = k_mu, 
                          interaction = interaction, sparse = sparse, Stest = FALSE,
                          start_mu = if(prelong) results$info$start_mu else NULL,
                          start = if(prelong) parameters(bl) else NULL), silent = TRUE)
  }

  results$info$dur_mode <- Sys.time() - start + if(prelong) results$info$dur_long else 0
  results$info$mode_machine <- Sys.info()["nodename"]
  name <- paste("mode", sparse, data_setting, long_setting, alpha_setting, 
                dalpha_setting, nsub, nreps, sep="_")
  if(!inherits(b, "try-error")){
    results$info$converged  <- b$model.stats$optimizer$converged
    results$info$logPost <- b$model.stats$optimizer$logPost
    results$info$logLik <- b$model.stats$optimizer$logLik
    results$info$err  <- FALSE
    results$info$k_mu <- k_mu
    
    # saving the results
    if(!is.null(filepath)){
      save(results, b, f, file=paste0(filepath, name ,".RData"))
    } else {
      return(list(results, b, f))
    }
    
  } else {
    results$info$err  <- TRUE
    # saving the results
    if(!is.null(errorpath)){
      save(results, b, f, file=paste0(errorpath, name ,".RData"))
    } else {
      return(list(results, b, f))
    }
  }
  


}


# fit posterior mean
pmean <- function(data_setting, long_setting, alpha_setting, dalpha_setting,
                  nsub, nreps, long_df = 8, subdivisions = 20,  
                  n.iter = 13000, burnin = 3000, thin = 2, 
                  filepath="output/", seed=NULL, splot=FALSE,
                  sparse = TRUE, prelong = FALSE, interaction = TRUE, errorpath = "errors/", ...){
  
  # x_setting: see documentation of simJM and paper
  # nsub: number of subjects
  # nreps: number of the data sample within the setting. Used to generate seed.
  # long_df: basis dimensions for smooth time term per person
  # subdivisions: number of subdivisions in numerical integration
  # n.iter, burnin, thin: specifications of the MCMC procedure. See documentation jm_bamlss
  # filepath: if NULL output is given into R otherwise saved to filepath
  # seed: fixed for the simulations
  # splot: logical, if plot of sampling should be returned
  # mode_dir: directory to obtain the posterior mode estimates from
  
  load(paste0(filepath, paste("mode", sparse, data_setting, long_setting, alpha_setting, 
                              dalpha_setting, nsub, nreps, sep="_"),".RData"))
  
  if(is.null(nreps)){
    nreps <- 0
  }
  
  if(is.null(seed)){
    seed <- 5555 + nreps
  }
  
  long_df <<- long_df
  nsub <<- nsub
  
  name <- paste("mcmc", sparse, data_setting, long_setting, alpha_setting, dalpha_setting, 
                nsub, nreps, sep="_")
  start <- Sys.time()

  set.seed(seed)
  # Fit posterior mean
  b <- try(bamlss(f, data=results$data$data, family="jm", timevar="obstime",
                        idvar="id", subdivisions=subdivisions, 
                        n.iter = n.iter, burnin = burnin, thin = thin,
                        optimizer = FALSE, sampler=jm.mcmc, start = parameters(b), 
                        interaction = interaction, sparse = sparse, Stest = FALSE,
                        start_mu = if(prelong) results$info$start_mu,
                        k_mu = results$info$k_mu), silent = TRUE)
  results$info$dur_mean <- Sys.time() - start
  results$info$mean_machine <- Sys.info()["nodename"]
  
  if(!inherits(b, "try-error")){
    cat("jm bamlss estimated")
    
    results$info$DIC  <- b$model.stats$sampler$DIC
    results$info$err  <- FALSE
    
    if(splot){
      pdf(paste0(filepath, name, ".pdf"), width=10, height=14)
      plot(b)
      plot(b, which="samples")
      dev.off()
    }
    # saving the results
    if(!is.null(filepath)){
      save(results, b, file=paste0(filepath, name ,".RData"))
    } else {
      return(list(results, b))
    }
    
  } else {
    cat("Error: jm bamlss not estimated")
    results$info$err  <- TRUE 
    # saving the results
    if(!is.null(errorpath)){
      save(results, b, file=paste0(errorpath, name ,".RData"))
    } else {
      return(list(results, b))
    }
  }
}




library(JMbayes)

pmean_jmb <- function(data_setting, long_setting, alpha_setting, dalpha_setting,
                      nsub, nreps, long_df=3, independent=TRUE, 
                      filepath="output", seed=NULL, data_dir="data/", errorpath = "error/", ...){
  # x_setting: see documentation of simJM and paper
  # nsub: number of subjects
  # nreps: number of the data sample within the setting. Used to generate seed.
  # long_df: basis dimensions for smooth time term per person in bs()
  # surv_df: specification of basis dimensions for the baseline covariates
  # independent: should random effects be independent, i.e. diagonal covariance matri
  # filepath: if NULL output is given into R otherwise saved to filepath
  # seed: fixed for the simulations
  # data_dir: directory to obtain the data from
  
  results <- list()
  
  load(paste0(data_dir, 
              paste(data_setting, long_setting, alpha_setting, dalpha_setting, 
                    nsub, nreps, sep="_"),".RData"))
  
  if(is.null(nreps)){
    nreps <- 0
  }
  
  if(is.null(seed)){
    seed <- 5555 + nreps
  }
  set.seed(seed)
  
  results$data$data <- data <- d$data
  results$data$full <- d$data_full
  results$data$grid <- data_grid <- d$data_grid
  
  results$data$data_wide <- data_wide <- data[!duplicated(data$id),]
  
  results$model$setting <- list(long_setting = long_setting, alpha_setting = alpha_setting)
  name <- paste("jmb", data_setting, long_setting, alpha_setting, dalpha_setting, 
                nsub, nreps, sep="_")
  
  start <- Sys.time()
  # fit the longitudinal model
  if(!independent){
    mystring <- paste("lme(fixed=y ~ bs(x2, df=4)  + bs(obstime, df=", long_df,
                          "), random =~ bs(obstime, df=", long_df,")|id, data=data, control=lmeControl(opt=\"optim\"))", sep="")
  } else {
    mystring <- paste("lme(fixed=y ~ bs(x2, df=4)  + bs(obstime, df=", long_df,
                          "), random = list(id=pdDiag(form=~bs(obstime, df=", long_df,
                          "))), data=data, control=lmeControl(opt=\"optim\"))", sep="")
  }
  lfit <- try(eval(parse(text=mystring)), silent = TRUE)
  
  # Cox model fit
  sfit <- coxph(Surv(time=survtime, event=event) ~ x1, data=data_wide, x=TRUE, model=TRUE)
  
  # Joint model
  jmb <- try(jointModelBayes(lfit, sfit, timeVar="obstime",
                                   baseHaz = "P-splines", 
                                   control=list(keepRE=TRUE)))
  
  if(!inherits(jmb, "try-error")){
    cat("JMbayes estimated")
    gc()
    results$info$err  <- FALSE
    results$info$DIC  <- jmb$DIC 
    results$info$long_df  <- long_df 
    results$info$dur_mean <- Sys.time() - start

    # saving the results
    if(!is.null(filepath)){
      save(results, jmb, file=paste0(filepath, name ,".RData"))
    } else {
      return(list(results, jmb))
    }
    
  } else {
    cat("Error: jm bamlss not estimated")
    results$info$err  <- TRUE 
    # saving the results
    if(!is.null(errorpath)){
      save(results, jmb, file=paste0(errorpath, name ,".RData"))
    } else {
      return(list(results, jmb))
    }
  }
  

}




################################################################################
# (3) Fit function
################################################################################

# calling the different model fit possibilities and compute in parallel
fit <- function(data_setting, long_setting, alpha_setting, dalpha_setting, nsub,
                estimation, run_cores, runs, filepath="output/", datapath = "data/", long_df = 8, k_mu = 6,
                prelong = FALSE, fac = TRUE, errorpath = "errors/", independent = TRUE, seed = NULL){
  # x_setting: see documentation of simJM and paper
  # nsub: number of subjects
  # estimation: type of model to be estimated
  #      - "bam_mode": bamlss posterior mode
  #      - "bam_mean": bamlss posterior mean
  # run_cores: number of cores to fun model fit on (one model per core)
  # runs: which models from nreps to be fitted
  # filepath: if NULL output is given into R otherwise saved to filepath

  estimate <- function(x, estimation, ...){
    source("help_functions.R")
    #!# to be replaced with loadsed model
    if(!(.Platform$OS.type=="unix")){
      library(bamlss)
    }
    if(estimation == "bam_long_simple"){
      plong(data_setting, long_setting, alpha_setting, dalpha_setting, 
            nsub, nreps = x, maxit = 150, long_df = long_df, filepath = filepath, 
            sparse = FALSE, errorpath = errorpath, data_dir = datapath)
      gc()
    }
    if(estimation == "bam_long_sparse"){
      plong(data_setting, long_setting, alpha_setting, dalpha_setting, 
            nsub, nreps=x, maxit = 150, long_df=long_df, filepath=filepath, 
            sparse = TRUE, errorpath = errorpath, data_dir = datapath)
      gc()
    }
    
    if(estimation == "bam_mode_sparse"){
      pmode(data_setting, long_setting, alpha_setting, dalpha_setting, 
            nsub, nreps = x, maxit = 150, long_df = long_df, filepath = filepath, 
            prelong = prelong, sparse = TRUE, fac = fac, k_mu = k_mu,
            errorpath = errorpath, data_dir = datapath)
      gc()
    }
    if(estimation == "bam_mode_simple"){
      pmode(data_setting, long_setting, alpha_setting, dalpha_setting, 
            nsub, nreps = x, maxit=150, long_df = long_df, filepath = filepath, 
            prelong = prelong, sparse = FALSE, fac = fac, k_mu = k_mu,
            errorpath = errorpath, data_dir = datapath)
      gc()
    }
    
    
    if(estimation == "bam_mean_sparse"){
      pmean(data_setting, long_setting, 
            alpha_setting, dalpha_setting, nsub, nreps = x, filepath = filepath,
            n.iter = 13000, burnin = 3000, thin = 2, long_df = long_df, sparse = TRUE,
            prelong = prelong, errorpath = errorpath, seed = seed)
      gc()
    }
    if(estimation == "bam_mean_simple"){
      pmean(data_setting, long_setting, 
            alpha_setting, dalpha_setting, nsub, nreps = x, filepath=filepath,
            n.iter = 13000, burnin = 3000, thin = 2, long_df = long_df, sparse = FALSE,
            prelong = prelong, errorpath = errorpath, seed = seed)
      gc()
    }
    if(estimation == "jmb_mean")
      pmean_jmb(data_setting, long_setting, alpha_setting, dalpha_setting, 
                nsub, filepath=filepath, long_df=long_df, surv_df=3, nreps=x, 
                errorpath = errorpath, independent = independent, data_dir = datapath)
}
  
  if (run_cores==1){
    for (i in runs){
      estimate(i, estimation)
    }
  } else{
    if(.Platform$OS.type=="unix"){
      library(parallel)
      mclapply(runs, function(x){
        estimate(x, estimation)
      }, mc.cores = run_cores)
    } else {
      library(doParallel)
      cl <- makeCluster(run_cores, type='PSOCK')
      registerDoParallel(cl)
      foreach(i=runs) %dopar%  estimate(i, estimation)
      stopCluster(cl)
    }
  }
}


################################################################################
# (3) compute needed results
################################################################################

# help function
lappend <- function(lst, obj) {
  lst[[length(lst)+1]] <- obj
  return(lst)
}


# update data in results in fitted models
update_data <- function(files, numbers, datapath="data/", filepath="output/", run_cores=1, nreps=NULL) {
  # files: list of file names from check_files()
  # numbers: list of nreps from check_files()
  # filepath: name of the folder with the output
  # run_cores: number of cores to compute results on (one model per core)
  # nreps: selection of models to run
  
  conditions <- length(files)
  if(!is.null(nreps)){
    if((conditions>1) & !is.list(nreps)){
      cat("nreps needs to be a list for multiple conditions")
      stop
    } else {
      select <- lapply(1:conditions, function(i){
        files[[i]][numbers[[i]] %in% nreps[[i]]]
      })  
    }
  } else {
    select <- files
  }
  
  calculate <- function(i, j, select){
    if(exists("b")){
      rm(b)
      rm(results)
    }
    source("help_functions.R")
    load(file.path(filepath, select[[i]][j]))
    if (grepl("mode", select[[i]][[j]])) {
      data_name <- gsub("mode_", "", select[[i]][[j]])
    } else {
      data_name <- gsub("mcmc_", "", select[[i]][[j]])
    }
    load(file.path(datapath, data_name))
    results$data$data <- d$data
    results$data$grid <- d$data_grid
    results$data$full <- d$data_full
    if (grepl("mode", select[[i]][[j]])) {
      save(b, f, results, file=file.path(filepath, select[[i]][j]))
    } else {
      save(b, results, file=file.path(filepath, select[[i]][j]))
    }
  }
  
  ### compute in parallel
  for(i in 1:conditions){
    if(run_cores > 1){
      if(.Platform$OS.type=="unix"){
        require("parallel")
        mclapply(1:length(select[[i]]), function(j){
          calculate(i, j, select)
        }, mc.cores=run_cores)
      } else {
        library("doParallel")
        cl <- makeCluster(run_cores, type='PSOCK')
        registerDoParallel(cl)
        foreach(j=1:length(select[[i]])) %dopar%  calculate(i, j, select)
        stopCluster(cl)
      }
    } else{
      for(j in 1:length(select[[i]])){
        calculate(i, j, select)
      }
    }
  }
}


# bamlss
################################################################################
bam_results <- function(model, results){
  # model: fitted bamlss joint model
  # results: list of preliminary results from fit()
  # results$info$coef <- bamlss:::coef.bamlss(model)
  results$info$mu_acceptance <- summary(model)$smooth.construct$mu[grepl(".alpha", rownames(summary(model)$smooth.construct$mu)),1]
  
  results$fit <- results$statistics <- list()
  results$fit$data <- results$fit$full <- results$fit$grid <- list()
  # results$fit$data_ci <- results$fit$full_ci <- results$fit$grid_ci <- list()
  # if(!is.factor(results$data$data$id)){
  #   results$data$data$id <- as.factor(results$data$data$id)
  # }

  # if(!is.factor(results$data$full$id)){
  #   results$data$full$id <- as.factor(results$data$full$id)
  # }
  model$family$predict <- jm.predict
  
  # slope and curvature
  if(!is.null(model$samples)){
    fac <- FALSE
    # get ND to obtain alpha prediction from
    ND <- results$data$data[!duplicated(results$data$data$id),]
    ND$obstime <- ND$survtime
    surv_mu <- predict(model, model = "mu", newdata = ND)
    ND$mu <- surv_mu
    
    # get coefficients of all mcmc runs
    snames <- colnames(model$samples[[1]])
    snames <- snames[grepl("alpha.", snames, fixed = TRUE) & grepl(".s.", snames, fixed = TRUE) & 
                       !grepl(".accepted", snames, fixed = TRUE) &
                       !grepl(".tau21", snames, fixed = TRUE) & !grepl(".edf", snames, fixed = TRUE) &
                       !grepl(".alpha", snames, fixed = TRUE)]

    if(!is.null(model$x$alpha$smooth.construct[[1]]$by)) fac <- TRUE
    sn <- gsub("alpha.s.", "",  snames, fixed = TRUE)
    faclevels <- unique(sapply(1:length(sn), function(x) strsplit(sn[x], ".", fixed = TRUE)[[1]][1]))
    coeffs <- list()
    for (j in faclevels){
      sn2 <- snames[grepl(j, snames, fixed = TRUE)]
      coeffs[[j]] <- model$samples[[1]][, sn2]
    }

    dX <- derivmat(model$x$alpha$smooth.construct, ND$mu, fac = FALSE)
    
    # slope and curvature for every sample
    fit <- fit2 <- list()
    for(j in seq_along(faclevels)){
      fit[[j]] <- sapply(1:nrow(coeffs[[j]]), function(x) dX[["dXalpha"]][[j]] %*% coeffs[[j]][x, ])
      fit2[[j]] <- sapply(1:nrow(coeffs[[j]]), function(x) dX[["d2Xalpha"]][[j]] %*% coeffs[[j]][x, ])
    }

    slope <- lapply(seq_along(fit), function(x) apply(fit[[x]], 2, mean))
    curve <- lapply(seq_along(fit), function(x) apply(fit2[[x]], 2, mean))
    names(slope) <- names(curve) <- faclevels
    
    results$statistics$average_slope <- slope
    results$statistics$average_curve <- curve
  }

  for (k in names(results$fit)){
    FUNs <- function(x){c(quantile(x, probs=c(0.025), na.rm=TRUE),  mean(x, na.rm = TRUE), quantile(x, probs=c( 0.975), na.rm=TRUE))}
    if(grepl("data", k)){
      ## option 1: predicting mu and then predicting alpha on it
      # drop <- !(names(results$data[[dk]]) %in% "mu")
      # results$fit[[k]] <- predict(model, newdata=results$data[[dk]][, drop], FUN=FUNs)
      
      ## option 2: predicting basing on true mu
      results$fit[[k]] <- predict(model, newdata=results$data[[k]], FUN=FUNs)
      # results$fit[[k]]$lambda <- predict(model, newdata=results$data[[k]], model="lambda", 
      #                                    intercept=FALSE, FUN=FUNs) 
      results$fit[[k]]$alpha_l <- results$fit[[k]]$alpha
      ND <- results$data[[k]]
      ND$mu <- ND$surv_mu
      results$fit[[k]]$alpha <- predict(model, model = "alpha", newdata=ND, FUN=FUNs)
    } 
    # if(grepl("full", k)){
    #   results$fit[[k]] <- lappend(results$fit[[k]], predict(model, model="mu", newdata=results$data[[k]], FUN=FUNs))
    #   names(results$fit[[k]]) <- "mu"
    #   results$fit[[k]] <- lappend(results$fit[[k]], predict(model, model="alpha", newdata=results$data[[k]], FUN=FUNs))
    #   last <- length(names(results$fit[[k]]))
    #   names(results$fit[[k]])[last] <- "alpha_l"
    # } 
    
    if(grepl("grid", k)) {
      results$fit[[k]] <- lappend(results$fit[[k]], predict(model, model="lambda", newdata=results$data[[k]], 
                                                            intercept=TRUE, FUN=FUNs))
      names(results$fit[[k]]) <- c("lambda")
      if("alpha1" %in% names(results$data[[k]])){
        results$data[[k]]$x3 <- factor(1, levels = c("0","1"))
        results$fit[[k]] <- lappend(results$fit[[k]], predict(model, model="alpha", newdata=results$data[[k]], FUN=FUNs))
        last <- length(names(results$fit[[k]]))
        names(results$fit[[k]])[last] <- "alpha1"
        results$data[[k]]$x3 <- factor(0, levels = c("0","1"))
        results$fit[[k]] <- lappend(results$fit[[k]], predict(model, model="alpha", newdata=results$data[[k]], FUN=FUNs))
        last <- length(names(results$fit[[k]]))
        names(results$fit[[k]])[last] <- "alpha0"
      } else {
        results$fit[[k]] <- lappend(results$fit[[k]], predict(model, model="alpha", newdata=results$data[[k]], FUN=FUNs))
        last <- length(names(results$fit[[k]]))
        names(results$fit[[k]])[last] <- "alpha"
      }
    }
  }
  # add summated effect of gamma and lambda
  results$data$data$gamma_lambda <- results$data$data$gamma + results$data$data$lambda
  mcmc.lambda <- predict(model, model="lambda", FUN=function(x) {x})
  mcmc.gamma <- predict(model, model="gamma", FUN=function(x) {x})
  mcmc.gamma_lambda <- mcmc.gamma + mcmc.lambda
  
  results$fit$data$gamma_lambda <- t(sapply(1:nrow(mcmc.gamma_lambda), function(x){
    c(quantile(mcmc.gamma_lambda[x,], probs=c(0.025)), 
      mean(mcmc.gamma_lambda[x,]), 
      quantile(mcmc.gamma_lambda[x,], probs=c(0.975)))}))
  return(results)
}


# JMbayes
################################################################################
jmb_results <- function(model, results){
  # model: fitted JMbayes joint model
  # results: list of preliminary results from fit()
  unid <- !duplicated(results$data$data$id)
  n_long <- nrow(results$data$data)
  tmax <- max(results$data$data$obstime)

  results$fit <-  list()
  results$fit$data <- list()
  results$statistics$average_slope <- drop(model$mcmc$alphas)
  ygrid <- quantile(results$data$data$y, probs = seq(0.025, 0.975, 0.025))
  alpha_constraint.means <- t(apply(model$mcmc$alphas %*% t(ygrid), 1, mean))

  # alpha
  alphas <- t(model$mcmc$alphas)[rep(1, n_long),] * results$data$data$surv_mu - 
    alpha_constraint.means[rep(1, n_long),]
  results$fit$data$alpha <- t(apply(alphas, 1, function(x){
    c(quantile(x, probs=c(0.025)), mean(x), quantile(x, probs=c(0.975)))}))
  # results$fit$data$alpha <- matrix(rep(confint(model, process="Event")["T.Assoct",], n_long),
  #                                     byrow=TRUE, ncol=3) * results$data$data$surv_mu - alpha_constraint
  
  # lambda
  base.lambda.id <- model$x$W2
  base.lambda <- base.lambda.id[model$Data$data$id,]
  mcmc.lambda <- t(model$mcmc$Bs.gammas %*% t(base.lambda))
  mcmc.gamma_lambda <- mcmc.lambda + t(model$mcmc$gammas)[rep(1, n_long),] * results$data$data$x1 + 
    alpha_constraint.means[rep(1, n_long),]
  
  results$fit$data$gamma_lambda <- t(sapply(1:nrow(mcmc.gamma_lambda), function(x){
    c(quantile(mcmc.gamma_lambda[x,], probs=c(0.025)), 
      mean(mcmc.gamma_lambda[x,]), 
      quantile(mcmc.gamma_lambda[x,], probs=c(0.975)))}))
  
  ## demean lambda estimates
  lambda.means <- matrix(apply(mcmc.lambda[unid,], 2, mean), nrow = 1)
  mcmc.lambda <- mcmc.lambda - lambda.means[rep(1, nrow(mcmc.lambda)),]

  results$fit$data$lambda <- t(sapply(1:nrow(mcmc.lambda), function(x){
    c(quantile(mcmc.lambda[x,], probs=c(0.025)), 
      mean(mcmc.lambda[x,]), 
      quantile(mcmc.lambda[x,], probs=c(0.975)))}))
  
  # gamma
  ## gamma_coefficient * x1 (per sample) - lambda.mean (per sample)
  gammas <- t(model$mcmc$gammas)[rep(1, n_long),] * results$data$data$x1 + 
              lambda.means[rep(1, n_long),] + alpha_constraint.means[rep(1, n_long),]
  results$fit$data$gamma <- t(apply(gammas, 1, function(x){
    c(quantile(x, probs=c(0.025)), mean(x), quantile(x, probs=c(0.975)))}))
  
  results$statistics$average_gamma <- drop(model$mcmc$gammas)
  
  #mu
  results$fit$data$mu <- fitted(model, process="Longitudinal", type="Subject")
  
  #sigma
  results$fit$data$sigma <- rep(log(model$postMeans$sigma), n_long)
  
  return(results)
}



# calculate slope and curvature
################################################################################

derivmat <- function(xsmalpha, mu, fac = FALSE){
  # xsmalpha: x$alpha$smooth.construct of fitted model
  # mu: predicted marker trajectories, e.g. at survival times
  dXalpha <- d2Xalpha <- list()
  k <- 0
  knots <-  xsmalpha[[1]]$knots
  
  ## evaluations of alpha
  for (i in names(xsmalpha)){
    if(i != "model.matrix"){      # derivative for model.matrix is  0
      k <- k + 1
      dXalpha[[k]] <- modSplineDesign(knots, mu, derivs = 1) 
      dXalpha[[k]] <- bamlss:::constrain(xsmalpha[[i]], dXalpha[[k]])
      d2Xalpha[[k]] <- modSplineDesign(knots, mu, derivs = 2)
      d2Xalpha[[k]] <- bamlss:::constrain(xsmalpha[[i]], d2Xalpha[[k]])
      
      if(fac){
        dXalpha[[k]] <- dXalpha[[k]] * xsmalpha[[i]]$by_timegrid
        d2Xalpha[[k]] <- d2Xalpha[[k]] * xsmalpha[[i]]$by_timegrid
      }
    }
  }
  list(dXalpha = dXalpha, d2Xalpha = d2Xalpha)
}








# Wrapper function
################################################################################

# check available data files
check_files <- function(setting, filepath="output/"){
  # setting: name of the files, possibly multiple names
  # filepath: name of the folder with the output
  
  combi <- expand.grid(setting = setting, filepath=filepath)
  conditions <- nrow(combi)
  files <- list()
  nrs <- list()
  
  # Check all available .Rdata-files
  for(i in 1:conditions){
    file.ls <- list.files(path=as.character(combi$filepath[i]), 
                          pattern=as.character(combi$setting[i]))
    files[[i]] <- Filter(function(x) grepl("RData", x), file.ls)
    nrs[[i]] <- sapply(1:length(files[[i]]), function(x){
      temp <- sub(as.character(combi$setting[i]), "", files[[i]][x])
      temp <- sub("_", "", temp)
      temp <- sub(".RData", "", temp)
      as.numeric(temp)
    })
  }
  return(list(files=files, reps = nrs))
}




compute_results <- function(files, numbers, filepath="output/", savepath="results/", 
                            run_cores=1, nreps=NULL, ...){
  # files: list of file names from check_files()
  # numbers: list of nreps from check_files()
  # filepath: name of the folder with the output
  # savepath: directory to save results to
  # run_cores: number of cores to compute results on (one model per core)
  # nreps: selection of models to run
  
  conditions <- length(files)
  if(!is.null(nreps)){
    if((conditions>1) & !is.list(nreps)){
      cat("nreps needs to be a list for multiple conditions")
      stop
    } else {
      select <- lapply(1:conditions, function(i){
        files[[i]][numbers[[i]] %in% nreps[[i]]]
      })  
    }
  } else {
    select <- files
  }
  
  calculate <- function(i, j, select){
    source("help_functions.R")
    if(exists("b")){rm(b)}
    if(exists("jmb")){rm(jmb)}
    
    load(file.path(filepath, select[[i]][j]))
    if(grepl("jmb_",select[[i]][j])){
      results <- jmb_results(jmb, results)
    } else {
      results <- bam_results(b, results)
    }

    save(results, file=file.path(savepath, select[[i]][j]))
    gc()
  }
  
  ### compute in parallel
  for(i in 1:conditions){
    if(run_cores > 1){
      if(.Platform$OS.type=="unix"){
        require("parallel")
        mclapply(1:length(select[[i]]), function(j){
          calculate(i, j, select)
        }, mc.cores=run_cores)
      } else {
        library("doParallel")
        cl <- makeCluster(run_cores, type='PSOCK')
        registerDoParallel(cl)
        foreach(j=1:length(select[[i]])) %dopar%  calculate(i, j, select)
        stopCluster(cl)
      }
    } else{
      for(j in 1:length(select[[i]])){
        calculate(i, j, select)
      }
    }
  }
}





################################################################################
# calculate errors
################################################################################

# Summary functions for the analysis
mse <- function(true, est, time=NULL, at=NULL, rounded = NULL){
  # true: true values
  # est: estimations
  # time: if time-varying evaluation need, give the corresponding time variable
  #       has to be of the same length as true and est
  # at_times: vector of timepoints to evaluate the error at
  if(!is.null(rounded)){
    true <- round(true, rounded)
    est <- round(est, rounded)
  }
  if(is.null(time)){
    diff <- true - est
    error <- crossprod(diff)/length(diff)
  } else {
    if(is.null(at)){
      if(length(true)!=length(est)){
        # cat("True and estimated data have different lengths \n")
        stop
      } 
      t <- sort(unique(time))
    } else {
      if(length(time)!=length(true)|length(time)!=length(est)){
        # cat("Time variable and data have different lengths \n")
        stop
      } 
      t <- sort(at)
    }      
    error <- sapply(t, function(x){
      ttrue <- true[time==x]
      test <- est[time==x]
      diff <- ttrue - test
      crossprod(diff)/length(diff)
    })
    error <- data.frame(time=t, mse=error)
  }
  error
}


bias <- function(true, est, time=NULL, at=NULL, rounded = NULL){
  # true: true values
  # est: estimations
  # time: if time-varying evaluation need, give the corresponding time variable
  #       has to be of the same length as true and est
  # at_times: vector of timepoints to evaluate the error at
  if(!is.null(rounded)){
    true <- round(true, rounded)
    est <- round(est, rounded)
  }
  if(is.null(time)){
    diff <- est - true
    error <- sum(diff)/length(diff)
  } else {
    if(is.null(at)){
      if(length(true)!=length(est)){
        # cat("True and estimated data have different lengths \n")
        stop
      } 
      t <- sort(unique(time))
    } else {
      if(length(time)!=length(true)|length(time)!=length(est)){
        # cat("Time variable and data have different lengths \n")
        stop
      } 
      t <- sort(at)
    }
    error <- sapply(t, function(x){
      ttrue <- true[time==x]
      test <- est[time==x]
      diff <- test - ttrue 
      sum(diff)/length(diff)
    })
    error <- data.frame(time=t, bias=error)
  }
  error
}


coverage <- function(true, est, time=NULL, at=NULL, rounded = NULL){
  # true: vector
  # est: matrix with 2 vectors: lower bound and upper bound.
  # time: if time-varying evaluation need, give the corresponding time variable
  #       has to be of the same length as true and est
  # at_times: vector of timepoints to evaluate the error at
  if(!is.null(rounded)){
    true <- round(true, rounded)
    est <- round(est, rounded)
  }
  cvrg <- as.numeric(true >= est[,1] & true <= est[,2])
  
  if(is.null(time)){
    result <- sum(cvrg)/length(cvrg)     # length N, n or length(data_grid) for different parameters
  } else {
    if(is.null(at)){
      if(length(true)!=nrow(est)){
        # cat("True and estimated data have different lengths \n")
        stop
      } 
      t <- sort(unique(time))
    } else {
      if(length(time)!=length(true)|length(time)!=length(est)){
        # cat("Time variable and data have different lengths \n")
        stop
      } 
      t <- sort(at)
    }      
    result <- sapply(t, function(x){
      temp <- cvrg[time==x]
      sum(temp)/length(temp)
    })
    result <- data.frame(time=t, coverage=result)
  }
  result
}

################################################################################
# summarize results & errors
################################################################################

combine <- function(old, add){
  # old is combined measures so far
  # if old is on a time frame, first column has to be time
  # add  is the matrix/data.frame with time as the first column
  
  if(length(add) == 1){
    if(is.null(old)){
      old <- NA
      new <- append(old, add)
      new <- new[-1]
    } else {
      new <- append(old, add)
    }
  } else {
    if(is.null(old)){
      new <- add
    } else {
      if(sum(add[,1] != old[,1] )>0){
        cat("Differing time scales!\n")
        stop
      }
      new <- cbind(old, add[,2])
      names(new) <- append(names(old), names(add)[2])
    } 
  }
  new
}



# Results
################################################################################

# summarizing given results
summarize <- function(files, numbers, filepath="results/", names, 
                      at_times = NULL, alpha_t=TRUE, dummy = FALSE, 
                      linear = FALSE, gamma = FALSE, overlapped = TRUE){
  # files: list of file names from check_files()
  # numbers: list of nreps from check_files()
  # names: names of conditions, same length as files
  # at_times: timepoints to evaluate time-varying errors at
  # alpha_t: logical, is alpha estimated as time-varying?
  
  conditions <- length(files)
  if(overlapped){
    overlap <- Reduce(intersect, numbers)
    select <- lapply(1:conditions, function(i){
      files[[i]][numbers[[i]] %in% overlap]
    })  
    nrs <- lapply(1:conditions, function(i){
      numbers[[i]][numbers[[i]] %in% overlap]
    }) 
  } else {
    nrs <- numbers
    select <- files
  }

  names(nrs) <- names
  names(select) <- names

  MSE <-  MSEt <- BIAS <- BIASt <- COV <- COVt <- LAMBDA <- list()
  if(linear) lin_alpha <- list()
  if(gamma) lin_gamma <- list()
  if(alpha_t){
    if(dummy){
      ALPHA0 <- ALPHA1 <- list()
    } else {
      ALPHA <- list() 
    }
  }

  # Compute results list for comparison JMbayes vs. bamlss
  for(i in 1:conditions){
    effects <- c("lambda", "gamma", "alpha", "mu", "sigma", "gamma_lambda")
    teffects <- c("mu")
    jmb_compare <- any(grepl("jmb", unlist(select[[i]])))
    if(linear) dlin_alpha <- matrix(NA, ncol = 3, nrow = length(select[[i]]))
    if(gamma) dlin_gamma <- matrix(NA, ncol = 3, nrow = length(select[[i]]))
    
    load(paste0(filepath, select[[i]][1]))
    if(jmb_compare){
      dLAMBDA <- results$data$grid[, c("survtime", "lambda")]
      dMSE <- dBIAS <- dMSE <- dMSEt <- dBIASt <- dCOV <- dCOVt <-  list()
  
        if(max(results$data$data$obstime) > 100){
          at_times <- seq(0, 120, 3)
        } else {
          at_times <- seq(0, 72, 3)
        }
      
        for(j in 1:length(select[[i]])){
          rm(results)
          load(paste0(filepath, select[[i]][j]))
          
          if(is.null(results$data$data$gamma_lambda))
            results$data$data$gamma_lambda <- results$data$data$gamma + results$data$data$lambda
          
          l <- !duplicated(results$data$data$id)
          if(linear) dlin_alpha[j, ] <- c(quantile(results$statistics$average_slope, probs=c(0.025)), 
                                          mean(results$statistics$average_slope), 
                                          quantile(results$statistics$average_slope, probs=c(0.975)))
          if(gamma) dlin_gamma[j, ] <- c(quantile(results$statistics$average_gamma, probs=c(0.025)), 
                                          mean(results$statistics$average_gamma), 
                                          quantile(results$statistics$average_gamma, probs=c(0.975)))
          
          # calculate MSE/BIAS
          for(k in effects){
            if(k == "mu"){
              temp1 <- mse(results$data$data[[k]], results$fit$data[[k]])
              temp2 <- mse(results$data$data[[k]], results$fit$data[[k]], 
                           time=results$data$data$obstime, at=at_times)
              # give fixed time_grid, as unique(obstime) might not be the same in all runs
              temp3 <- bias(results$data$data[[k]], results$fit$data[[k]])
              temp4 <- bias(results$data$data[[k]], results$fit$data[[k]], 
                            time=results$data$data$obstime, at=at_times)
              if(!is.null(ncol(results$fit$data[[k]]))){
                temp5 <- coverage(results$data$data[[k]], results$fit$data[[k]][,c(1, 3)])
                temp6 <- coverage(results$data$data[[k]], results$fit$data[[k]][,c(1, 3)], 
                                  time=results$data$data$obstime, at=at_times)
              }
              
            } else {
              if(k == "sigma"){
                temp1 <- mse(results$data$data[[k]], results$fit$data[[k]])
                temp3 <- bias(results$data$data[[k]], results$fit$data[[k]])
              } else {
                temp1 <- mse(results$data$data[[k]][l], results$fit$data[[k]][l, 2])
                temp3 <- bias(results$data$data[[k]][l], results$fit$data[[k]][l, 2])
                temp5 <- coverage(results$data$data[[k]][l], results$fit$data[[k]][l,c(1, 3)])
              }
            }
            
            
            if(j == 1){
              dMSE[[k]] <- combine(NULL, temp1)
              dBIAS[[k]] <- combine(NULL, temp3)
              if(!k %in% c("mu", "sigma")){
                dCOV[[k]] <- combine(NULL, temp5)
              }
              
              
              if(k %in% teffects){
                dMSEt[[k]] <- combine(NULL, temp2)
                dBIASt[[k]] <- combine(NULL, temp4)
                if(k != "mu"){
                  dCOVt[[k]] <- combine(NULL, temp6)
                }
              }
            } else {
              dMSE[[k]] <- combine(dMSE[[k]], temp1)
              dBIAS[[k]] <- combine(dBIAS[[k]], temp3)
              if(!k %in% c("mu", "sigma")){
                dCOV[[k]] <- combine(dCOV[[k]], temp5)
              }
              
              if(k %in% teffects){
                dMSEt[[k]] <- combine(dMSEt[[k]], temp2)
                dBIASt[[k]] <- combine(dBIASt[[k]], temp4)
                if(k != "mu"){
                  dCOVt[[k]] <- combine(dCOVt[[k]], temp6)
                }
              }
            }
          }
        }
        
        for(k in teffects){
          names(dMSEt[[k]])[-1] <- names(dBIASt[[k]])[-1] <-  as.character(nrs[[i]])
          if(!is.null(names(dCOVt[[k]]))){
            names(dCOVt[[k]])[-1] <-  as.character(nrs[[i]])
          }
        }
        
        MSE[[i]] <- dMSE
        MSEt[[i]] <- dMSEt
        BIAS[[i]] <- dBIAS
        BIASt[[i]] <- dBIASt
        COV[[i]] <- dCOV
        COVt[[i]] <- dCOVt
        LAMBDA[[i]] <- dLAMBDA
        if(linear) lin_alpha[[i]] <- dlin_alpha
        if(gamma) lin_gamma[[i]] <- dlin_gamma
        
        # fill placeholders for jmb in order not to destroy the order of lists
        if(alpha_t){
          if(dummy){
            ALPHA0[[i]] <- NA
            ALPHA1[[i]] <- NA
          } else {
            ALPHA[[i]] <- NA
          }
        }
        
    } else {
      if(!("lambda" %in% teffects)){
        effects <- c(effects, "alpha_l", if(dummy) c("alpha1", "alpha0") else NULL)
        teffects <- c(teffects, "lambda", "alpha", if(dummy) c("alpha1", "alpha0") else NULL) 
      }
      at_times <- seq(min(results$data$full$obstime), max(results$data$full$obstime), 3)
      at_mu <- round(seq(-0.5, 2, length.out = 50), 2)
      
      dLAMBDA <- results$data$grid[, c("survtime", "lambda")] 
      if(alpha_t){
        if(dummy){
          dALPHA1 <- results$data$grid[, c("mu", "alpha1")]
          dALPHA0 <- results$data$grid[, c("mu", "alpha0")]
          # #?# aus alter Simulation
          # constraint <- 0.1 # weil gamma effect of x3 = 0
          # dALPHA1[,2] <- dALPHA1[,2] - 0.1
          constraint <- 0
          dALPHA0[,2] <- dALPHA0[,2] + constraint

        } else {
          dALPHA <- results$data$grid[, c("mu", "alpha")] 
          constraint <- results$data$data$alpha_constraint[1]
          dALPHA[,2] <- dALPHA[,2] + constraint
        }
  
      }
      dMSE <- dBIAS <- dMSE <- dMSEt <- dBIASt <- dCOV <- dCOVt <-  list()
      rm(results)
        
      for(j in 1:length(select[[i]])){
          load(paste0(filepath, select[[i]][j]))
          l <- !duplicated(results$data$data$id)
          
          if(any(results$info$mu_acceptance < 0.3)) cat("\n check sampling of mu in ", select[[i]][j])
          if(linear) dlin_alpha[j, ] <- c(quantile(results$statistics$average_slope[[1]], probs=c(0.025)), 
                                          mean(results$statistics$average_slope[[1]]), 
                                          quantile(results$statistics$average_slope[[1]], probs=c(0.975)))
          
          
          # #!#
          # # # wrong centering in simJM
          # if(dummy){
          #   # browser()
          #   results$data$data$gamma <-  results$data$data$gamma + ifelse(results$data$data$x3 == 1, 0.1, 0)
          #   results$data$data$alpha <- results$data$data$alpha - ifelse(results$data$data$x3 == 1, 0.1, 0)
          #   results$data$data$alpha_l <- results$data$data$alpha_l - ifelse(results$data$data$x3 == 1, 0.1, 0)
          #   results$data$grid$alpha0 <- results$data$grid$alpha0 
          #   results$data$grid$alpha1 <- results$data$grid$alpha1 - 0.1
          # }
          dLAMBDA <- cbind(dLAMBDA, results$fit$grid$lambda[, 2])
          names(dLAMBDA)[ncol(dLAMBDA)] <- nrs[[i]][j]
          if(alpha_t){
            if(dummy){
              dALPHA1 <- cbind(dALPHA1, results$fit$grid$alpha1[, 2])
              dALPHA0 <- cbind(dALPHA0, results$fit$grid$alpha0[, 2])
              # constraint <- results$data$data$alpha_constraint[1] + 0.1
              constraint <- 0
              dALPHA1[, ncol(dALPHA1)] <- dALPHA1[, ncol(dALPHA1)] + constraint
              dALPHA0[, ncol(dALPHA0)] <- dALPHA0[, ncol(dALPHA0)] + constraint
              names(dALPHA1)[ncol(dALPHA1)] <- names(dALPHA0)[ncol(dALPHA0)] <- nrs[[i]][j]
            } else {
              dALPHA <- cbind(dALPHA, results$fit$grid$alpha[, 2])
              constraint <- results$data$data$alpha_constraint[1]
              dALPHA[, ncol(dALPHA)] <- dALPHA[, ncol(dALPHA)] + constraint
              names(dALPHA)[ncol(dALPHA)] <- nrs[[i]][j]
            }
          }
          
          # calculate MSE/BIAS
          for(k in effects){
            if(k %in% c("mu", "alpha_l")){
              temp1 <- mse(results$data$data[[k]], results$fit$data[[k]][, 2])
              # used to be "full" but takes to long in bam_results
              temp2 <- mse(results$data$data[[k]], results$fit$data[[k]][, 2], 
                           time=if(k == "alpha_l") round(results$data$data$mu, 2) else results$data$data$obstime, 
                           at=if(k == "alpha_l") at_mu else at_times)
              # give fixed time_grid, as unique(obstime) might not be the same in all runs
              temp3 <- bias(results$data$data[[k]], results$fit$data[[k]][, 2])
              temp4 <- bias(results$data$data[[k]], results$fit$data[[k]][, 2], 
                            time=if(k == "alpha_l")round(results$data$data$mu, 2) else results$data$data$obstime, 
                            at=if(k == "alpha_l") at_mu else at_times)
              temp5 <- coverage(results$data$data[[k]], results$fit$data[[k]][,c(1, 3)])
              temp6 <- coverage(results$data$data[[k]], results$fit$data[[k]][,c(1, 3)], 
                                time=if(k == "alpha_l") round(results$data$data$mu, 2) else results$data$data$obstime, 
                                at=if(k == "alpha_l") at_mu else at_times)
            }  else {
              temp1 <- mse(results$data$data[[k]][l], results$fit$data[[k]][l, 2])
              temp3 <- bias(results$data$data[[k]][l], results$fit$data[[k]][l, 2])
              temp5 <- coverage(results$data$data[[k]][l], results$fit$data[[k]][l,c(1, 3)])
              if(!is.null(results$fit$grid[[k]])){
                temp2 <- mse(results$data$grid[[k]], results$fit$grid[[k]][, 2], 
                             time=if(k %in% c("alpha", "alpha1", "alpha0")) results$data$grid$mu else results$data$grid$survtime, 
                             at=if(k %in% c("alpha", "alpha1", "alpha0")) NULL else at_times)
                temp4 <- bias(results$data$grid[[k]], results$fit$grid[[k]][, 2], 
                              time=if(k %in% c("alpha", "alpha1", "alpha0")) results$data$grid$mu else results$data$grid$survtime, 
                              at=if(k %in% c("alpha", "alpha1", "alpha0")) NULL else at_times)
                temp6 <- coverage(results$data$grid[[k]], results$fit$grid[[k]][,c(1, 3)], 
                                  time=if(k %in% c("alpha", "alpha1", "alpha0")) results$data$grid$mu else results$data$grid$survtime, 
                                  at=if(k %in% c("alpha", "alpha1", "alpha0")) NULL else at_times)
              }
            }
            
            if(j == 1){
              dMSE[[k]] <- combine(NULL, temp1)
              dBIAS[[k]] <- combine(NULL, temp3)
              dCOV[[k]] <- combine(NULL, temp5)
              
              if(k %in% teffects){
                dMSEt[[k]] <- combine(NULL, temp2)
                dBIASt[[k]] <- combine(NULL, temp4)
                dCOVt[[k]] <- combine(NULL, temp6)
              }
            } else {
              dMSE[[k]] <- combine(dMSE[[k]], temp1)
              dBIAS[[k]] <- combine(dBIAS[[k]], temp3)
              dCOV[[k]] <- combine(dCOV[[k]], temp5)
              
              if(k %in% teffects){
                dMSEt[[k]] <- combine(dMSEt[[k]], temp2)
                dBIASt[[k]] <- combine(dBIASt[[k]], temp4)
                dCOVt[[k]] <- combine(dCOVt[[k]], temp6)
              }
            }
          }
        }
    
      for(k in teffects){
        names(dMSEt[[k]])[-1] <- names(dBIASt[[k]])[-1] <- names(dCOVt[[k]])[-1] <-  as.character(nrs[[i]])
      }
      MSE[[i]] <- dMSE
      MSEt[[i]] <- dMSEt
      BIAS[[i]] <- dBIAS
      BIASt[[i]] <- dBIASt
      COV[[i]] <- dCOV
      COVt[[i]] <- dCOVt
      LAMBDA[[i]] <- dLAMBDA
      if(linear) lin_alpha[[i]] <- dlin_alpha
      if(gamma) lin_gamma[[i]] <- dlin_gamma
      
      if(alpha_t){
        if(dummy){
          ALPHA0[[i]] <- dALPHA0
          ALPHA1[[i]] <- dALPHA1
        } else {
          ALPHA[[i]] <- dALPHA
        }
      }
    }
  }
    
  names(MSE) <- names(MSEt) <- names(BIAS) <- names(BIASt) <- names(COV) <- names(COVt) <- names(LAMBDA) <- names
  out <-  list("MSE" = MSE, "MSEt" = MSEt, "BIAS" = BIAS, "BIASt" = BIASt, 
               "COV" = COV, "COVt" = COVt, "LAMBDA" = LAMBDA, 
               "conditions" = names, "numbers" = nrs)
  if(alpha_t){
    if(dummy){
      out <- append(out, list("ALPHA1" = ALPHA1, "ALPHA0" = ALPHA0))
    } else {
      out <- append(out, list("ALPHA" = ALPHA)) 
    }
  }
  if(linear){
    out <- append(out, list("linear_alpha" = lin_alpha))
  }
  if(gamma){
    out <- append(out, list("linear_gamma" = lin_gamma))
  }
  return(out)
}


# Display
################################################################################

# Overview table comparing conditions
mytable <- function(results, method_names, predictors, 
                    q = 200, LATEX=FALSE, dig=2){
  # results: summarized overview from summarize()
  # method names: vector of names for the different conditions. "_" separates 
  #               data and method settings
  # predictors: names of predictors to include in table
  # q: number of replications
  # LATEX: should output be structured as Latex-table or for viewing in R?
  # dig: number of decimals to print
  
  d <<- dig
  l <- length(method_names)
  fulldata <- data.frame()
  check_q <- q
  
  for(k in predictors){
    tdata <- NULL
    mse_data <- lapply(1:l, function(i){results$MSE[[i]][[k]]})
    kq <- sapply(mse_data, length)
    if(min(kq) < check_q) 
      check_q <- min(kq)
    mse_data <- data.frame(error = unlist(mse_data), name = rep(method_names, kq))
    
    bias_data <- lapply(1:l, function(i){results$BIAS[[i]][[k]]})
    bias_data <- data.frame(error = unlist(bias_data), name = rep(method_names, kq))
    
    cov_data <- lapply(1:l, function(i){
      if(is.null(results$COV[[i]][[k]])){
        rep(NA, length.out=kq[i])
      } else {
        results$COV[[i]][[k]]
      }})
    cov_data <- data.frame(error = unlist(cov_data), name = rep(method_names, kq))
    
    tdata <- rbind(mse_data, bias_data, cov_data)
    tdata$error_name <- rep(c("aMSE", "Bias", "Coverage"), 
                            c(nrow(mse_data), nrow(bias_data), nrow(cov_data)))
    temp <- strsplit(as.character(tdata$name), "_")
    tdata$data_setting <- sapply(1:length(temp), function(i) temp[[i]][[1]])
    tdata$method <- sapply(1:length(temp), function(i) temp[[i]][[2]])
    tdata$method <- as.factor(tdata$method)
    tdata$data_setting <- as.factor(tdata$data_setting)
    tdata$error_name <- as.factor(tdata$error_name)
    tdata$predictor <- rep(k, nrow(tdata))
    fulldata <- rbind(fulldata, tdata)
  } 
  fulldata$predictor <- as.factor(fulldata$predictor)
  if(check_q < q)
    warning(paste0("For some conditions only ", check_q, " out of ", q, " result replications are given."))
  
  labelSubset <- tables::labelSubset
  Format <- tables::Format
  Mean <- function(x) base::mean(x, na.rm=TRUE)
  if(LATEX){
    Hmisc::latex(tables::tabular((predictor * Heading() * method  ~  Heading()*error_name*Heading()*data_setting*Heading()*error*Heading()*(Mean)), data=fulldata))
  } else {
    tables::tabular((predictor * Heading() * method  ~  Heading()*error_name*Heading()*data_setting*Heading()*error*Heading()*(Mean)), data=fulldata)
  }
}

# prepare data for time-varying boxplot
tbox_data <- function(error, condition, effect){
  # error: MSEt, BIASt, with first columns="time"
  # condition: form of estimation
  # effect to be plotted
  
  runs <- ncol(error[[condition]][[effect]])-1
  time <- error[[condition]][[effect]][,1]
  res <- data.frame(time = rep(time, length(runs)))
  names <- names(error[[condition]][[effect]][-1])
  
  dfmelt <- melt(error[[condition]][[effect]], measure.vars=names)
  res <- cbind(res, dfmelt[,-1])
  res
}


# violin plots
vplot <- function(results, predictor, error, ylim = NULL){
  value <- vector()
  for (i in seq_along(results$conditions)){
    value <- append(value, results[[error]][[i]][[predictor]])
  }
  data <- data.frame(value = value,
                     condition = rep(results$conditions, each=length(results[[error]][[1]][[predictor]])))
  
  p <- ggplot(data, aes(factor(condition), value)) + geom_violin() + 
    geom_jitter(height = 0, width = 0.1) +ggtitle(predictor)
  
  if(!is.null(ylim)){
    p <- p + coord_cartesian(ylim = ylim)
  }
  return(p)
}


get_time <- function(files, filepath="results/", ...){
  conditions <- names(files)
  time <- machine <- data.frame(matrix(NA, ncol=length(conditions), nrow=length(files[[1]])))
  names(time) <- names(machine) <-  conditions
  
  ### make parallel
  for(i in 1:length(conditions)){
    tvar <- ifelse(grepl("mode", conditions[i]), "dur_mode", "dur_mean")
    mvar <- ifelse(grepl("mode", conditions[i]), "mode_machine", "mean_machine")
    for(j in 1:length(files[[i]])){
      load(paste0(as.character(filepath), files[[i]][j]))
      if(!is.null(results$info[[tvar]])){
        time[j,i] <- as.numeric(results$info[[tvar]], units="mins")
        machine[j,i] <- results$info[[mvar]]
      }
      rm(b)
      gc()
    }
  }
  times <- melt(data.frame(time), measure.vars = 1:length(conditions))
  machines <- melt(data.frame(machine), measure.vars = 1:length(conditions))
  result <- data.frame("times" = times$value, "machines" = machines$value, "method" = machines$variable)
  return(result)  
}

get_k_mu <- function(files, filepath="results/", ...){
  conditions <- names(files)
  l <- max(sapply(conditions, function(x) length(files[[x]])))
  k_mu <- data.frame(matrix(NA, ncol=length(conditions), nrow=l))
  colnames(k_mu) <-  conditions
  
  ### make parallel
  for(i in 1:length(conditions)){
    for(j in 1:length(files[[i]])){
      load(paste0(as.character(filepath), files[[i]][j]))
      k_mu[j,i] <- results$info$k_mu
      rm(b)
      gc()
    }
  }
  return(k_mu)  
}


get_data <- function(files, filepath="data/", ...){
  conditions <- names(files)
  obs <- events <- survtimes <- mus <- list()

  ### make parallel
  for(i in 1:length(conditions)){
    mu <- NA
    obs[[i]] <- events[[i]] <- survtimes[[i]] <- list()    
    for(j in 1:length(files[[i]])){
      load(paste0(filepath, files[[i]][j]))
      obs[[i]][[j]] <- sapply(unique(d$data$id), function(i) sum(d$data$id == i))
      events[[i]][[j]] <- d$data$event[!duplicated(d$data$id)]
      survtimes[[i]][[j]] <- d$data$survtime[!duplicated(d$data$id)]
      mu <- c(mu, d$data$mu) 
      rm(d)
      gc()
    }
    mu <- mu[-1]
    mus[[i]] <- mu
  }
  names(obs) <- names(events) <- names(survtimes) <- conditions
  return(list(obs = obs, events = events, survtimes = survtimes, mus = mus))  
}

### prepare data
prep_dat_a <- function(results, nr, vec, var = "alpha0"){
  temp <- data.frame(true = rep(results[[nr]][, var], ncol(results[[nr]]) - 2),
                     mu = rep(results[[nr]][, "mu"], ncol(results[[nr]]) - 2),
                     value = unlist(results[[nr]][, -c(1:2)]),
                     iter = rep(colnames(results[[nr]])[-c(1:2)], each=nrow(results[[nr]])))
  # vec <- strsplit(names(results)[nr], "_")[[1]]
  temp$data_setting <- rep(vec[1], nrow(temp))
  temp$estimation <- rep(vec[2], nrow(temp))
  temp$var <- rep(var, nrow(temp))
  temp
}

rest_compute <- function(settings, out_dir, res_dir){
  outputs <- check_files(settings, out_dir)
  results <- check_files(settings, res_dir)
  
  redo <- list(files = list(), reps = list())
  for (i in 1:length(settings)){
    redo[["files"]][[i]] <- outputs[["files"]][[i]][!(outputs[["files"]][[i]] %in% results[["files"]][[i]])]
    redo[["reps"]][[i]] <- outputs[["reps"]][[i]][!(outputs[["reps"]][[i]] %in% results[["reps"]][[i]])]
  }
  redo
}

double_compute <- function(settings, out_dir, res_dir){
  outputs <- check_files(settings, out_dir)
  results <- check_files(settings, res_dir)
  
  redo <- list(files = list(), reps = list())
  for (i in 1:length(settings)){
    redo[["files"]][[i]] <- outputs[["files"]][[i]][(outputs[["files"]][[i]] %in% results[["files"]][[i]])]
    redo[["reps"]][[i]] <- outputs[["reps"]][[i]][(outputs[["reps"]][[i]] %in% results[["reps"]][[i]])]
  }
  redo
}

comp2 <- function(bam_fit, out_dir = "output/", res_dir = "results/"){
  load(paste0(out_dir, bam_fit))
  results <- bam_results(b, results)
  save(results, file = paste0(res_dir, bam_fit))
}

paperPlot <- function(plotUpperRight,
                      plotLowerRight, heights = c(2,1))
{
  
  library(ggplot2)
  library(grid)
  library(gridExtra)
  library(gtable)
  
  gr1 <- ggplotGrob(plotLowerRight) 
  gr0 <- ggplotGrob(plotUpperRight)
  
  gr1$widths <- gr0$widths
  
  library(gtable)
  library(grid)
  
  #grid.newpage()
  #grid.draw(
  gtable_matrix("demo",matrix(list(gr0,gr1),nrow=2), 
                widths = unit(1, "null"),  heights = unit(heights,"null"))
  #)
  
}

mu_plot <- function(model, data, samplesize=3, idvar, timevar, survtime, covariates, marker, seed=5, ...){
  set.seed(seed)
  select_id <- sample(unique(data[[idvar]]), samplesize)
  OD <- data[data[[idvar]] %in% select_id, c(idvar, timevar, survtime, covariates, marker)]
  temp <- OD[!duplicated(OD[[idvar]]),]
  temp[[timevar]] <- NULL
  temp[[marker]] <- NULL
  maxt <- max(OD[[timevar]])
  time <- seq(0, maxt, 0.05)
  ND <- expand.grid(time, select_id)
  names(ND) <- c(timevar, idvar)
  ND <- merge(ND, OD[, c(idvar, timevar, marker)], by = c(idvar, timevar), all=TRUE)
  ND <- merge(ND, temp, by=idvar)
  ND <- ND[ND[[timevar]]<= ND[[survtime]],]
  
  mu <- predict(model, model="mu", newdata=ND)
  
  data <- cbind(ND, mu)
  pdata <- data.frame(time = data[[timevar]],
                      id = data[[idvar]],
                      mu = data$mu,
                      obs = data[[marker]])
  p <-  ggplot(data=pdata) +
    theme_bw() + 
    geom_line(aes(x=time, y=mu, colour=id), size=1.2) + 
    geom_point(aes(x=time, y=obs, colour=id, shape=id), size=3) +
    # scale_colour_manual(values=colours) +
    theme(legend.position="none", text=element_text(family="CM Roman",size=20))
  p
}

==> anc/run_application.R <==
################################################################################
# Code supplement of 
# Nonlinear association structures in flexible Bayesian additive joint models
# Authors: Meike Koehler, Nikolaus Umlauf, Sonja Greven
################################################################################
# Main contributors to the code: Meike Koehler, Nikolaus Umlauf
# contact: meike_koehler@gmx.de
# (3/4): Estimation models on pbc data
################################################################################


# (0) Prepare packages and folders
################################################################################
if(!require("bamlss")){
  install.packages("bamlss_0.1-1.tar.gz", repos = NULL, type = "source") 
}
if(!require("JMbayes")){
  install.packages("JMbayes")
}
if(!require("ggplot2")){
  install.packages("ggplot2")
}
library(bamlss)
library(JMbayes)
source("help_functions.R")

main_dir <- "main/"
data_dir <- "data/"
out_dir <- "output/"
res_dir <- "results/"
fig_dir <- "figures/"
dir.create(main_dir)
dir.create(paste0(main_dir, data_dir))
dir.create(paste0(main_dir, out_dir))
dir.create(paste0(main_dir, res_dir))
dir.create(paste0(main_dir, fig_dir))


# (1) Loading and preparing the data
################################################################################
library(JMbayes)
pbc2$logserBilir <- log(pbc2$serBilir)
pbc2$sqserBilir <- sqrt(pbc2$serBilir)
# compute hepatomegaly at baseline
pbc2$base_hepatomegaly <- pbc2.id$hepatomegaly[pbc2$id]


## censoring data 1 year after the last longitudinal measurement
pbc3 <- pbc2
censor <- function(data, id, timespan, idvar = "id", 
                   survtime = "survtime", obstime = "obstime", event = "event"){
  j <- data[[idvar]] == id
  survt <- unique(data[[survtime]][j])
  obst <- max(data[[obstime]][j])
  maxt <- obst + timespan
  if(survt > maxt){
    data[[survtime]][j] <- maxt
    data[[event]][j] <- 0
  }
  data
}

for(i in unique(pbc3$id)){
  pbc3 <- censor(pbc3, i, 1, survtime = "years", obstime = "year", event = "status2")
}
pbc3.id <- pbc3[!duplicated(pbc3$id, fromLast = TRUE),]


# (2) Descriptives
################################################################################
summary(sapply(unique(pbc2$id), function(x){sum(pbc2$id == x)}))
summary(pbc2.id[pbc2.id$status2 == 1, "years"])
summary(pbc2.id[pbc2.id$status2 == 0, "years"])


# (3) Model estimation
################################################################################
long_df <- 6

## Model 1: alpha(log(SerBilir))

### Starting values from longitudinal model
fl_pbc1 <- logserBilir ~ ti(id, bs="re") + ti(year, bs="ps", k=long_df) + 
  ti(id, year, bs=c("re", "ps"), k=c(nlevels(pbc3$id), long_df))
bl_pbc1 <- bamlss(fl_pbc1, data = pbc3, sampler = FALSE, interaction = FALSE)
start_mu <- predict(bl_pbc1, model = "mu")

### Posterior mode estimation
f_pbc1 <- list(Surv2(years, status2, obs = logserBilir) ~ s(years, k=10, bs="ps") ,
               gamma ~ drug + age + base_hepatomegaly,   
               mu ~ ti(id, bs="re") + ti(year, bs="ps", k=long_df) + 
                 ti(id, year, bs=c("re", "ps"), k=c(nlevels(pbc3$id), long_df)),
               sigma ~ 1,
               alpha ~ 1,
               dalpha ~ -1)
set.seed(111)
b_pbc1 <- bamlss(f_pbc1, data=pbc3, family="jm", timevar="year", idvar="id", 
                 sampler = FALSE, maxit=200, interaction=TRUE, sparse = TRUE,
                 sparse.cons = 0, start_mu = start_mu, start = parameters(bl_pbc1), 
                 k_mu = 6)
# setting interaction = TRUE induces the nonlinear effect alpha(mu)

### Posterior mean estimation
set.seed(111)
bb_pbc1 <- bamlss(f_pbc1, data=pbc3, family="jm", timevar="year", idvar="id", 
                  sampler=jm.mcmc, start=parameters(b_pbc1), optimizer = FALSE,
                  n.iter = 6000, burnin = 3000, thin = 5, cores = 5, k_mu = 6, 
                  interaction=TRUE, sparse = TRUE, sparse.cons = 0, start_mu = start_mu)
save(f_pbc1, b_pbc1, bb_pbc1, fl_pbc1, bl_pbc1, long_df, 
     file = paste0(main_dir, out_dir, "pbc1_mean.RData"))



## Model 2: alpha(sqrt(SerBilir))

### Starting values from longitudinal model
fl_pbc2 <- sqserBilir ~ ti(id, bs="re") + ti(year, bs="ps", k=long_df) +
  ti(id, year, bs=c("re", "ps"), k=c(nlevels(pbc3$id), long_df))
bl_pbc2 <- bamlss(fl_pbc2, data = pbc3, sampler = FALSE, interaction = FALSE)
start_mu <- predict(bl_pbc2, model = "mu")

### Posterior mode estimation
f_pbc2 <- list(Surv2(years, status2, obs = sqserBilir) ~ s(years, k=10, bs="ps") ,
               gamma ~ drug + age + base_hepatomegaly,    # only takes into account first observation
               mu ~ ti(id, bs="re") + ti(year, bs="ps", k=long_df) +
                 ti(id, year, bs=c("re", "ps"), k=c(nlevels(pbc3$id), long_df)),
               sigma ~ 1,
               alpha ~ 1,
               dalpha ~ -1)
set.seed(12)
b_pbc2 <- bamlss(f_pbc2, data=pbc3, family="jm", timevar="year", idvar="id",
                 sampler = MVNORM, maxit=200, interaction=TRUE, sparse = TRUE,
                 sparse.cons = 0, start_mu = start_mu, start = parameters(bl_pbc2), k_mu = 6)
save(f_pbc2, b_pbc2, fl_pbc2, bl_pbc2, long_df, file = "pbc2_mode.RData")

### Posterior mean estimation
set.seed(152)
bb_pbc2 <- bamlss(f_pbc2, data=pbc3, family="jm", timevar="year", idvar="id", 
                  sampler=jm.mcmc, start=parameters(b_pbc2), optimizer = FALSE,
                  n.iter = 18000, burnin = 3000, thin = 5, cores = 1,
                  interaction=TRUE, sparse = TRUE, sparse.cons = 0, k_mu = 6,
                  start_mu = start_mu)
save(f_pbc2, b_pbc2, bb_pbc2, fl_pbc2, bl_pbc2, long_df, 
     file = paste0(main_dir, out_dir, "pbc2_mean.RData"))



## Model 3: alpha(log(SerBilir), base_hepatomegaly)

### Starting values from longitudinal model (see Model 1)
# fl_pbc1 <- logserBilir ~ ti(id, bs="re") + ti(year, bs="ps", k=long_df) +
#   ti(id, year, bs=c("re", "ps"), k=c(nlevels(pbc3$id), long_df))
# bl_pbc1 <- bamlss(fl_pbc1, data = pbc3, sampler = FALSE, interaction = FALSE)
# start_mu <- predict(bl_pbc1, model = "mu")

### Posterior mode estimation
f_pbc3 <- list(Surv2(years, status2, obs = logserBilir) ~ s(years, k=10, bs="ps") ,
               gamma ~ age + base_hepatomegaly,    # only takes into account first observation
               mu ~ ti(id, bs="re") + ti(year, bs="ps", k=long_df) +
                 ti(id, year, bs=c("re", "ps"), k=c(nlevels(pbc3$id), long_df)),
               sigma ~ 1,
               alpha ~ base_hepatomegaly,
               dalpha ~ -1)
set.seed(1)
b_pbc3 <- bamlss(f_pbc3, data=pbc3, family="jm", timevar="year", idvar="id",
                 sampler = MVNORM, maxit=200, interaction=TRUE, sparse = TRUE,
                 sparse.cons = 0, start_mu = start_mu, start = parameters(bl_pbc1), 
                 k_mu = 6)

### Posterior mean estimation
set.seed(125)
bb_pbc3 <- bamlss(f_pbc3, data=pbc3, family="jm", timevar="year", idvar="id", 
                  start = parameters(b_pbc3), interaction=TRUE, optimizer = FALSE, 
                  n.iter = 18000, burnin = 3000, thin = 5, cores =1, 
                  sparse = TRUE, sparse.cons = 0, k_mu = 6, start_mu = start_mu)
save(f_pbc3, b_pbc3, bb_pbc3, long_df, fl_pbc1, bl_pbc1, 
     file = paste0(main_dir, out_dir, "pbc3_mean.RData"))



# (3) Sensitivity analysis
################################################################################

## (a) half-Cauchy hyperprior for variance parameter tau

### Model 1
fl_pbc1_hc <- logserBilir ~ ti(id, bs="re", xt = list(prior = "hc")) + ti(year, bs="ps", k=long_df, xt = list(prior = "hc")) + 
  ti(id, year, bs=c("re", "ps"), k=c(nlevels(pbc3$id), long_df), xt = list(prior = "hc"))
bl_pbc1_hc <- bamlss(fl_pbc1_hc, data = pbc3, sampler = FALSE, interaction = FALSE)
start_mu <- predict(bl_pbc1_hc, model = "mu")

f_pbc1_hc <- list(Surv2(years, status2, obs = logserBilir) ~ s(years, k=10, bs="ps", xt = list(prior = "hc")) ,
                  gamma ~ drug + age + base_hepatomegaly,   
                  mu ~ ti(id, bs="re", xt = list(prior = "hc")) + ti(year, bs="ps", k=long_df, xt = list(prior = "hc")) + 
                    ti(id, year, bs=c("re", "ps"), k=c(nlevels(pbc3$id), long_df), xt = list(prior = "hc")),
                  sigma ~ 1,
                  alpha ~ 1,
                  dalpha ~ -1)
set.seed(111)
b_pbc1_hc <- bamlss(f_pbc1_hc, data=pbc3, family="jm", timevar="year", idvar="id", 
                    sampler = FALSE, maxit=200, interaction=TRUE, sparse = TRUE,
                    sparse.cons = 0, start_mu = start_mu, start = parameters(bl_pbc1_hc), k_mu = 6)

set.seed(111)
bb_pbc1_hc <- bamlss(f_pbc1_hc, data=pbc3, family="jm", timevar="year", idvar="id", 
                     sampler=jm.mcmc, start=parameters(b_pbc1_hc), optimizer = FALSE,
                     n.iter = 6000, burnin = 3000, thin = 5, cores = 5, k_mu = 6, 
                     interaction=TRUE, sparse = TRUE, sparse.cons = 0, start_mu = start_mu)
save(f_pbc1_hc, b_pbc1_hc, bb_pbc1_hc, fl_pbc1_hc, bl_pbc1_hc, long_df, 
     file = paste0(main_dir, out_dir, "pbc1_mean_hc.RData"))


## Model 2
fl_pbc2_hc <- sqserBilir ~ ti(id, bs="re", xt = list(prior = "hc")) + ti(year, bs="ps", k=long_df, xt = list(prior = "hc")) + 
  ti(id, year, bs=c("re", "ps"), k=c(nlevels(pbc3$id), long_df), xt = list(prior = "hc"))
bl_pbc2_hc <- bamlss(fl_pbc2_hc, data = pbc3, sampler = FALSE, interaction = FALSE)
start_mu <- predict(bl_pbc2_hc, model = "mu")

f_pbc2_hc <- list(Surv2(years, status2, obs = sqserBilir) ~ s(years, k=10, bs="ps", xt = list(prior = "hc")) ,
                  gamma ~ drug + age + base_hepatomegaly,    # only takes into account first observation
                  mu ~ ti(id, bs="re", xt = list(prior = "hc")) + ti(year, bs="ps", k=long_df, xt = list(prior = "hc")) + 
                    ti(id, year, bs=c("re", "ps"), k=c(nlevels(pbc3$id), long_df), xt = list(prior = "hc")),
                  sigma ~ 1,
                  alpha ~ 1,
                  dalpha ~ -1)
set.seed(12)
b_pbc2_hc <- bamlss(f_pbc2_hc, data=pbc3, family="jm", timevar="year", idvar="id", 
                    sampler = MVNORM, maxit=200, interaction=TRUE, sparse = TRUE,
                    sparse.cons = 0, start_mu = start_mu, start = parameters(bl_pbc2_hc), k_mu = 6)

set.seed(152)
bb_pbc2_hc <- bamlss(f_pbc2_hc, data=pbc3, family="jm", timevar="year", idvar="id", 
                     sampler=jm.mcmc, start=parameters(b_pbc2_hc), optimizer = FALSE,
                     n.iter = 13000, burnin = 3000, thin = 2, cores = 1,
                     interaction=TRUE, sparse = TRUE, sparse.cons = 0, k_mu = 6,
                     start_mu = start_mu)
save(f_pbc2_hc, b_pbc2_hc, bb_pbc2_hc, fl_pbc2_hc, bl_pbc2_hc, long_df,
     file = paste0(main_dir, out_dir, "pbc2_mean_hc.RData"))


## Model 3
# fl_pbc1_hc <- logserBilir ~ ti(id, bs="re", xt = list(prior = "hc")) + ti(year, bs="ps", k=long_df, xt = list(prior = "hc")) +
#   ti(id, year, bs=c("re", "ps"), k=c(nlevels(pbc3$id), long_df), xt = list(prior = "hc"))
# bl_pbc1_hc <- bamlss(fl_pbc1_hc, data = pbc3, sampler = FALSE, interaction = FALSE)
# start_mu <- predict(bl_pbc1_hc, model = "mu")

f_pbc3_hc <- list(Surv2(years, status2, obs = logserBilir) ~ s(years, k=10, bs="ps", xt = list(prior = "hc")) ,
                  gamma ~ age + base_hepatomegaly,    # only takes into account first observation
                  mu ~ ti(id, bs="re", xt = list(prior = "hc")) + ti(year, bs="ps", k=long_df, xt = list(prior = "hc")) +
                    ti(id, year, bs=c("re", "ps"), k=c(nlevels(pbc3$id), long_df), xt = list(prior = "hc")),
                  sigma ~ 1,
                  alpha ~ base_hepatomegaly,
                  dalpha ~ -1)
set.seed(1)
b_pbc3_hc <- bamlss(f_pbc3_hc, data=pbc3, family="jm", timevar="year", idvar="id",
                    sampler = MVNORM, maxit=200, interaction=TRUE, sparse = TRUE,
                    sparse.cons = 0, start_mu = start_mu, start = parameters(bl_pbc1_hc), k_mu = 6)

set.seed(125)
bb_pbc3_hc <- bamlss(f_pbc3_hc, data=pbc3, family="jm", timevar="year", idvar="id", 
                     start = parameters(b_pbc3_hc), interaction=TRUE, optimizer = FALSE, 
                     n.iter = 18000, burnin = 3000, thin = 5, cores =1, 
                     sparse = TRUE, sparse.cons = 0, k_mu = 6, start_mu = start_mu)
save(f_pbc3_hc, b_pbc3_hc, bb_pbc3_hc, long_df, fl_pbc1_hc, bl_pbc1_hc, 
     file = paste0(main_dir, out_dir, "pbc3_mean_hc.RData"))



## (b) Inverse Gamma hyperprior  IG(0.001, 1) for variance parameter tau
xt <- list(prior = "ig", a = 0.001, b = 1)

## Model 1
fl_pbc1_ig <- logserBilir ~ ti(id, bs="re", xt = list(xt)) + ti(year, bs="ps", k=long_df, xt = list(xt)) + 
  ti(id, year, bs=c("re", "ps"), k=c(nlevels(pbc3$id), long_df), xt = list(xt))
bl_pbc1_ig <- bamlss(fl_pbc1_ig, data = pbc3, sampler = FALSE, interaction = FALSE)
start_mu <- predict(bl_pbc1_ig, model = "mu")

f_pbc1_ig <- list(Surv2(years, status2, obs = logserBilir) ~ s(years, k=10, bs="ps", xt = list(xt)) ,
                  gamma ~ drug + age + base_hepatomegaly,    # only takes into account first observation
                  mu ~ ti(id, bs="re", xt = list(xt)) + ti(year, bs="ps", k=long_df, xt = list(xt)) + 
                    ti(id, year, bs=c("re", "ps"), k=c(nlevels(pbc3$id), long_df), xt = list(xt)),
                  sigma ~ 1,
                  alpha ~ 1,
                  dalpha ~ -1)
set.seed(111)
b_pbc1_ig <- bamlss(f_pbc1_ig, data=pbc3, family="jm", timevar="year", idvar="id", 
                    sampler = FALSE, maxit=200, interaction=TRUE, sparse = TRUE,
                    sparse.cons = 0, start_mu = start_mu, start = parameters(bl_pbc1_ig), k_mu = 6)

set.seed(111)
bb_pbc1_ig <- bamlss(f_pbc1_ig, data=pbc3, family="jm", timevar="year", idvar="id", 
                     sampler=jm.mcmc, start=parameters(b_pbc1_ig), optimizer = FALSE,
                     n.iter = 6000, burnin = 3000, thin = 5, cores = 5, k_mu = 6, 
                     interaction=TRUE, sparse = TRUE, sparse.cons = 0, start_mu = start_mu)
save(f_pbc1_ig, b_pbc1_ig, bb_pbc1_ig, fl_pbc1_ig, bl_pbc1_ig, long_df, 
     file = paste0(main_dir, out_dir, "pbc1_mean_ig.RData"))


## Model 2
fl_pbc2_ig <- sqserBilir ~ ti(id, bs="re", xt = list(xt)) + ti(year, bs="ps", k=long_df, xt = list(xt)) + 
  ti(id, year, bs=c("re", "ps"), k=c(nlevels(pbc3$id), long_df), xt = list(xt))
bl_pbc2_ig <- bamlss(fl_pbc2_ig, data = pbc3, sampler = FALSE, interaction = FALSE)
start_mu <- predict(bl_pbc2_ig, model = "mu")

f_pbc2_ig <- list(Surv2(years, status2, obs = sqserBilir) ~ s(years, k=10, bs="ps", xt = list(xt)) ,
                  gamma ~ drug + age + base_hepatomegaly,    # only takes into account first observation
                  mu ~ ti(id, bs="re", xt = list(xt)) + ti(year, bs="ps", k=long_df, xt = list(xt)) + 
                    ti(id, year, bs=c("re", "ps"), k=c(nlevels(pbc3$id), long_df), xt = list(xt)),
                  sigma ~ 1,
                  alpha ~ 1,
                  dalpha ~ -1)
set.seed(12)
b_pbc2_ig <- bamlss(f_pbc2_ig, data=pbc3, family="jm", timevar="year", idvar="id", 
                    sampler = MVNORM, maxit=200, interaction=TRUE, sparse = TRUE,
                    sparse.cons = 0, start_mu = start_mu, start = parameters(bl_pbc2_ig), k_mu = 6)

set.seed(152)
bb_pbc2_ig <- bamlss(f_pbc2_ig, data=pbc3, family="jm", timevar="year", idvar="id", 
                     sampler=jm.mcmc, start=parameters(b_pbc2_ig), optimizer = FALSE,
                     n.iter = 18000, burnin = 3000, thin = 5, cores = 1,
                     interaction=TRUE, sparse = TRUE, sparse.cons = 0, k_mu = 6,
                     start_mu = start_mu)
save(f_pbc2_ig, b_pbc2_ig, bb_pbc2_ig, fl_pbc2_ig, bl_pbc2_ig, long_df, 
     file = paste0(main_dir, out_dir, "pbc2_mean_ig.RData"))


## Model 3
# fl_pbc1_ig <- logserBilir ~ ti(id, bs="re", xt = list(xt)) + ti(year, bs="ps", k=long_df, xt = list(xt)) +
#   ti(id, year, bs=c("re", "ps"), k=c(nlevels(pbc3$id), long_df), xt = list(xt))
# bl_pbc1_ig <- bamlss(fl_pbc1_ig, data = pbc3, sampler = FALSE, interaction = FALSE)
# start_mu <- predict(bl_pbc1_ig, model = "mu")

f_pbc3_ig <- list(Surv2(years, status2, obs = logserBilir) ~ s(years, k=10, bs="ps", xt = list(xt)) ,
                  gamma ~ age + base_hepatomegaly,    # only takes into account first observation
                  mu ~ ti(id, bs="re", xt = list(xt)) + ti(year, bs="ps", k=long_df, xt = list(xt)) +
                    ti(id, year, bs=c("re", "ps"), k=c(nlevels(pbc3$id), long_df), xt = list(xt)),
                  sigma ~ 1,
                  alpha ~ base_hepatomegaly,
                  dalpha ~ -1)
set.seed(1)
b_pbc3_ig <- bamlss(f_pbc3_ig, data=pbc3, family="jm", timevar="year", idvar="id",
                    sampler = MVNORM, maxit=200, interaction=TRUE, sparse = TRUE,
                    sparse.cons = 0, start_mu = start_mu, start = parameters(bl_pbc1_ig), k_mu = 6)

set.seed(125)
bb_pbc3_ig <- bamlss(f_pbc3_ig, data=pbc3, family="jm", timevar="year", idvar="id", 
                     start = parameters(b_pbc3_ig), interaction=TRUE, optimizer = FALSE, 
                     n.iter = 18000, burnin = 3000, thin = 5, cores =1, 
                     sparse = TRUE, sparse.cons = 0, k_mu = 6, start_mu = start_mu)
save(f_pbc3_ig, b_pbc3_ig, bb_pbc3_ig, long_df, fl_pbc1_ig, bl_pbc1_ig, 
     file = paste0(main_dir, out_dir, "pbc3_mean_ig.RData"))











###################
# 2 # Plots
###################

load("application/pbc1_mean.RData")
load("application/pbc3_mean.RData")
load("application/pbc3_mean.RData")
ND1 <- pbc3[!duplicated(pbc3$id, fromLast = TRUE),]
ND1$years <- ND1$year
ND1$mu <- predict(bb_pbc1, model = "mu", newdata = ND1)
a <- predict(bb_pbc1, model = "alpha", newdata = ND1, 
             FUN=function(x){quantile(x, probs=c(0.025, 0.5, 0.975), na.rm=TRUE)})
ND1$alpha <- a[, 2]
ND1$alpha_l <- a[, 1]
ND1$alpha_h <- a[, 3]

p1 <-  ggplot(data = ND1) +
  theme_bw(base_size = 16) +
  geom_line(aes(x=mu, y=alpha), size=1.5) +
  geom_ribbon(aes(x=mu, ymin=alpha_l,ymax=alpha_h),alpha=0.2, colour = "black") +
  geom_hline(yintercept = 0, linetype=2) +
  labs(y = expression(eta[alpha]), x = "Predicted log(serBilir)") +
  theme(plot.background = element_blank(),
        legend.position="none")

p1

ND2 <- ND1
ND2$mu <- predict(bb_pbc2, model = "mu", newdata = ND2)
a <- predict(bb_pbc2, model = "alpha", newdata = ND2, 
             FUN=function(x){quantile(x, probs=c(0.025, 0.5, 0.975), na.rm=TRUE)})
ND2$alpha <- a[, 2]
ND2$alpha_l <- a[, 1]
ND2$alpha_h <- a[, 3]

p2 <-  ggplot(data = ND2) +
  theme_bw(base_size = 16) +
  geom_line(aes(x=mu, y=alpha), size=1.5) +
  geom_ribbon(aes(x=mu, ymin=alpha_l,ymax=alpha_h),alpha=0.2, colour = "black") +
  geom_hline(yintercept = 0, linetype=2) +
  labs(y = expression(eta[alpha]), x = "Predicted log(serBilir)") +
  theme(plot.background = element_blank(),
        legend.position="none")

p2

ND3 <- ND1
ND3$mu <- predict(bb_pbc3, model = "mu", newdata = ND3)
a <- predict(bb_pbc3, model = "alpha", newdata = ND3, 
             FUN=function(x){quantile(x, probs=c(0.025, 0.5, 0.975), na.rm=TRUE)})
ND3$alpha <- a[, 2]
ND3$alpha_l <- a[, 1]
ND3$alpha_h <- a[, 3]

p3 <-  ggplot(data = ND3) +
  theme_bw(base_size = 16) +
  geom_line(aes(x=mu, y=alpha, group = base_hepatomegaly), size=1.5) +
  geom_ribbon(aes(x=mu, ymin=alpha_l,ymax=alpha_h, group = base_hepatomegaly),alpha=0.2, colour = "black") +
  geom_hline(yintercept = 0, linetype=2) +
  labs(y = expression(eta[alpha]), x = "Predicted log(serBilir)") +
  theme(plot.background = element_blank(),
        legend.position="none")

p3

==> anc/run_simulations.R <==
################################################################################
# Code supplement of 
# Nonlinear association structures in flexible Bayesian additive joint models
# Authors: Meike Koehler, Nikolaus Umlauf, Sonja Greven
################################################################################
# Main contributors to the code: Meike Koehler, Nikolaus Umlauf
# contact: meike_koehler@gmx.de
# (1/4): Running the simulations
################################################################################
# Note: This code is a guide through the simulation study. For details on model 
# specification within bamlss we refer to the package documentation, ?jm_bamlss
# Parameters to be changed locally are indicated by #!#
rm(list=ls())

#!# number of parallel cores
cores <- 5
#!# number of iterations 
nreps <- 5


# (0) Prepare packages and folders
################################################################################
## Install and load all necessary packages
if(!require("bamlss")){
  install.packages("bamlss_0.1-1.tar.gz", repos = NULL, type = "source") 
}
if(!require("JMbayes")){
  install.packages("JMbayes")
}
if(!require("ggplot2")){
  install.packages("ggplot2")
}
if(!require("reshape2")){
  install.packages("reshape2")
}
if(!require("gridExtra")){
  install.packages("gridExtra")
}

library(bamlss)
library(JMbayes)
library(ggplot2)
library(reshape2)
library(gridExtra)
source("help_functions.R")


## Set up directories for the simulations
# main simulations are in folder "main",
# additional simulations using more observations per subject are in "additional".
main_dir <- "main/"
add_dir <- "additional/"
dir.create(main_dir)
dir.create(add_dir)

data_dir <- "data/"
out_dir <- "output/"
res_dir <- "results/"
err_dir <- "errors/"
fig_dir <- "figures/"
dir.create(paste0(main_dir, data_dir))
dir.create(paste0(add_dir, data_dir))
dir.create(paste0(main_dir, out_dir))
dir.create(paste0(add_dir, out_dir))
dir.create(paste0(main_dir, res_dir))
dir.create(paste0(add_dir, res_dir))
dir.create(paste0(main_dir, err_dir))
dir.create(paste0(add_dir, err_dir))
dir.create(paste0(main_dir, fig_dir))


# (1) make data
################################################################################
## Setting 1
make_data(nreps = nreps, data_setting = c("a", "b"), long_setting = "functional",
          alpha_setting = "linear", dalpha_setting = "zero", probmiss = 0.9, 
          fac = FALSE, filepath = paste0(main_dir, data_dir))
## Setting 2
make_data(nreps = nreps, data_setting = c("a", "b"), long_setting = "functional",
          alpha_setting = "nonlinear", dalpha_setting = "zero", probmiss = 0.9, 
          fac = FALSE, filepath = paste0(main_dir, data_dir))
## Setting 3
make_data(nreps = nreps, data_setting = c("a", "b"), long_setting = "functional",
          alpha_setting = "nonlinear2", dalpha_setting = "zero", probmiss = 0.9, 
          fac = TRUE, filepath = paste0(main_dir, data_dir))
## Setting 3 with more longitudinal observations
make_data(nreps = nreps, data_setting = c("a", "b"), long_setting = "functional",
          alpha_setting = "nonlinear2", dalpha_setting = "zero", probmiss = 0.8, 
          fac = TRUE, filepath = paste0(add_dir, data_dir))


# (2) fit data 
################################################################################
## Setting 1
### longitudinal starting values
fit("a", "functional", "linear", "zero", 300, "bam_long_sparse", cores,
    1:nreps, long_df = 4, filepath = paste0(main_dir, out_dir), 
    datapath = paste0(main_dir, data_dir))
### posterior mode estimation
fit("a", "functional", "linear", "zero", 300, "bam_mode_sparse", cores, 
    1:nreps, long_df = 4, k_mu = 4, prelong = TRUE, fac = FALSE, 
    filepath = paste0(main_dir, out_dir), 
    datapath = paste0(main_dir, data_dir))
### posterior mean estimation
fit("a", "functional", "linear", "zero", 300, "bam_mean_sparse", cores,
    1:nreps, long_df = 4, prelong = TRUE, fac = FALSE, 
    filepath = paste0(main_dir, out_dir))
### JMBayes Fit
fit("a", "functional", "linear", "zero", 300, "jmb_mean", cores, 1:nreps, 
    long_df=3,  independent = TRUE, filepath = paste0(main_dir, out_dir), 
    datapath = paste0(main_dir, data_dir))


fit("b", "functional", "linear", "zero", 600, "bam_long_sparse", cores,
    1:nreps, long_df = 4, filepath = paste0(main_dir, out_dir), 
    datapath = paste0(main_dir, data_dir))
fit("b", "functional", "linear", "zero", 600, "bam_mode_sparse", cores, 
    1:nreps, long_df = 4, k_mu = 4, prelong = TRUE, fac = FALSE, 
    filepath = paste0(main_dir, out_dir), 
    datapath = paste0(main_dir, data_dir))
fit("b", "functional", "linear", "zero", 600, "bam_mean_sparse", cores,
    1:nreps, long_df = 4, prelong = TRUE, fac = FALSE, 
    filepath = paste0(main_dir, out_dir))

fit("b", "functional", "linear", "zero", 600, "jmb_mean", cores, 1:nreps, 
    long_df=4, independent = TRUEfilepath = paste0(main_dir, out_dir), 
    datapath = paste0(main_dir, data_dir))


## Setting 2
fit("a", "functional", "nonlinear", "zero", 300, "bam_long_sparse", cores,
    1:nreps, long_df = 4, filepath = paste0(main_dir, out_dir), 
    datapath = paste0(main_dir, data_dir))
fit("a", "functional", "nonlinear", "zero", 300, "bam_mode_sparse", cores, 
    1:nreps, long_df = 4, k_mu = 4, prelong = TRUE, fac = FALSE, 
    filepath = paste0(main_dir, out_dir), 
    datapath = paste0(main_dir, data_dir))
fit("a", "functional", "nonlinear", "zero", 300, "bam_mean_sparse", cores,
    1:nreps, long_df = 4, prelong = TRUE, fac = FALSE, 
    filepath = paste0(main_dir, out_dir))

fit("a", "functional", "nonlinear", "zero", 300, "jmb_mean", cores, 1:nreps, 
    long_df=3,  independent = TRUE, filepath = paste0(main_dir, out_dir))


fit("b", "functional", "nonlinear", "zero", 600, "bam_long_sparse", cores,
    1:nreps, long_df = 4, filepath = paste0(main_dir, out_dir), 
    datapath = paste0(main_dir, data_dir))
fit("b", "functional", "nonlinear", "zero", 600, "bam_mode_sparse", cores, 
    1:nreps, long_df = 4, k_mu = 4, prelong = TRUE, fac = FALSE, 
    filepath = paste0(main_dir, out_dir), 
    datapath = paste0(main_dir, data_dir))
fit("b", "functional", "nonlinear", "zero", 600, "bam_mean_sparse", cores,
    1:nreps, long_df = 4, prelong = TRUE, fac = FALSE, 
    filepath = paste0(main_dir, out_dir), 
    datapath = paste0(main_dir, data_dir))

fit("b", "functional", "nonlinear", "zero", 600, "jmb_mean", cores, 1:nreps, 
    long_df=4, independent = TRUE, filepath = paste0(main_dir, out_dir), 
    datapath = paste0(main_dir, data_dir))


## Setting 3
fit("a", "functional", "nonlinear2", "zero", 300, "bam_long_sparse", cores,
    1:nreps, long_df = 4, filepath = paste0(main_dir, out_dir), 
    datapath = paste0(main_dir, data_dir))
fit("a", "functional", "nonlinear2", "zero", 300, "bam_mode_sparse", cores, 
    1:nreps, long_df = 4, k_mu = 4, prelong = TRUE, fac = TRUE, 
    filepath = paste0(main_dir, out_dir), 
    datapath = paste0(main_dir, data_dir))
fit("a", "functional", "nonlinear2", "zero", 300, "bam_mean_sparse", cores,
    1:nreps, long_df = 4, prelong = TRUE, fac = TRUE, 
    filepath = paste0(main_dir, out_dir))

fit("b", "functional", "nonlinear2", "zero", 600, "bam_long_sparse", cores,
    1:nreps, long_df = 4, filepath = paste0(main_dir, out_dir), 
    datapath = paste0(main_dir, data_dir))
fit("b", "functional", "nonlinear2", "zero", 600, "bam_mode_sparse", cores, 
    1:nreps, long_df = 4, k_mu = 4, prelong = TRUE, fac = TRUE, 
    filepath = paste0(main_dir, out_dir), 
    datapath = paste0(main_dir, data_dir))
fit("b", "functional", "nonlinear2", "zero", 600, "bam_mean_sparse", cores,
    1:nreps, long_df = 4, prelong = TRUE, fac = TRUE, 
    filepath = paste0(main_dir, out_dir))


## Setting 3  with more longitudinal observations
fit("a", "functional", "nonlinear2", "zero", 300, "bam_long_sparse", cores,
    1:nreps, long_df = 4, filepath = paste0(add_dir, out_dir), 
    datapath = paste0(main_dir, data_dir))
fit("a", "functional", "nonlinear2", "zero", 300, "bam_mode_sparse", cores, 
    1:nreps, long_df = 4, k_mu = 4, prelong = TRUE, fac = TRUE, 
    filepath = paste0(add_dir, out_dir), 
    datapath = paste0(main_dir, data_dir))
fit("a", "functional", "nonlinear2", "zero", 300, "bam_mean_sparse", cores,
    1:nreps, long_df = 4, prelong = TRUE, fac = TRUE, 
    filepath = paste0(add_dir, out_dir))

fit("b", "functional", "nonlinear2", "zero", 600, "bam_long_sparse", cores,
    1:nreps, long_df = 4, filepath = paste0(main_dir, out_dir), 
    datapath = paste0(main_dir, data_dir))
fit("b", "functional", "nonlinear2", "zero", 600, "bam_mode_sparse", cores, 
    1:nreps, long_df = 4, k_mu = 4, prelong = TRUE, fac = TRUE, 
    filepath = paste0(add_dir, out_dir), 
    datapath = paste0(main_dir, data_dir))
fit("b", "functional", "nonlinear2", "zero", 600, "bam_mean_sparse", cores,
    1:nreps, long_df = 4, prelong = TRUE, fac = TRUE, 
    filepath = paste0(add_dir, out_dir))



# (2) refit models with error 
################################################################################
## Setting 1
e1 <- check_files(c("mcmc_TRUE_a_functional_linear_zero_300", 
                    "mcmc_TRUE_b_functional_linear_zero_600"), 
                  filepath = paste0(main_dir, err_dir))
fit("a", "functional", "linear", "zero", 300, "bam_mean_sparse", cores,
    e1[[2]][[1]], long_df = 4, prelong = TRUE, fac = FALSE, 
    filepath = paste0(main_dir, out_dir), seed = 25)
fit("b", "functional", "linear", "zero", 600, "bam_mean_sparse", cores,
    e1[[2]][[2]], long_df = 4, prelong = TRUE, fac = FALSE, 
    filepath = paste0(main_dir, out_dir), seed = 25)

## Setting 2
e2 <- check_files(c("mcmc_TRUE_a_functional_nonlinear_zero_300", 
                    "mcmc_TRUE_b_functional_nonlinear_zero_600"), 
                  filepath = paste0(main_dir, err_dir))
fit("a", "functional", "nonlinear", "zero", 300, "bam_mean_sparse", cores,
    e2[[2]][[1]], long_df = 4, prelong = TRUE, fac = FALSE, 
    filepath = paste0(main_dir, out_dir), seed = 25)
fit("b", "functional", "nonlinear", "zero", 600, "bam_mean_sparse", cores,
    e2[[2]][[2]], long_df = 4, prelong = TRUE, fac = FALSE, 
    filepath = paste0(main_dir, out_dir), seed = 25)

## Setting 3
e3 <- check_files(c("mcmc_TRUE_a_functional_nonlinear2_zero_300", 
                    "mcmc_TRUE_b_functional_nonlinear2_zero_600"), 
                  filepath = paste0(main_dir, err_dir))
fit("a", "functional", "nonlinear2", "zero", 300, "bam_mean_sparse", cores,
    e3[[2]][[1]], long_df = 4, prelong = TRUE, fac = TRUE, 
    filepath = paste0(main_dir, out_dir), seed = 25)
fit("b", "functional", "nonlinear2", "zero", 600, "bam_mean_sparse", cores,
    e3[[2]][[2]], long_df = 4, prelong = TRUE, fac = TRUE, 
    filepath = paste0(main_dir, out_dir), seed = 25)

## Setting 3  with more longitudinal observations
e4 <- check_files(c("mcmc_TRUE_a_functional_nonlinear2_zero_300", 
                    "mcmc_TRUE_b_functional_nonlinear2_zero_600"), 
                  filepath = paste0(add_dir, err_dir))
fit("a", "functional", "nonlinear2", "zero", 300, "bam_mean_sparse", cores,
    e4[[2]][[1]], long_df = 4, prelong = TRUE, fac = TRUE, 
    filepath = paste0(add_dir, out_dir), seed = 25)
fit("b", "functional", "nonlinear2", "zero", 600, "bam_mean_sparse", cores,
    e4[[2]][[2]], long_df = 4, prelong = TRUE, fac = TRUE, 
    filepath = paste0(add_dir, out_dir), seed = 25)





# (3) compute results
################################################################################
s1 <- check_files(c("mcmc_TRUE_a_functional_linear_zero_300", 
                    "jmb_a_functional_linear_zero_300",
                    "mcmc_TRUE_b_functional_linear_zero_600", 
                    "jmb_b_functional_linear_zero_600"), 
                  filepath = paste0(main_dir, out_dir))
s2 <- check_files(c("mcmc_TRUE_a_functional_nonlinear_zero_300", 
                    "jmb_a_functional_nonlinear_zero_300", 
                    "mcmc_TRUE_b_functional_nonlinear_zero_600", 
                    "jmb_b_functional_nonlinear_zero_600"), 
                  filepath = paste0(main_dir, out_dir))
s3 <- check_files(c("mcmc_TRUE_a_functional_nonlinear2_zero_300",  
                    "mcmc_TRUE_b_functional_nonlinear2_zero_600"), 
                  filepath = paste0(main_dir, out_dir))
s4 <- check_files(c("mcmc_TRUE_a_functional_nonlinear2_zero_300",  
                    "mcmc_TRUE_b_functional_nonlinear2_zero_600"), 
                  filepath = paste0(add_dir, out_dir))


compute_results(s1[[1]], s1[[2]], run_cores = 1, 
                filepath = paste0(main_dir, out_dir), savepath = paste0(main_dir, res_dir))
compute_results(s2[[1]], s2[[2]], run_cores = 1,
                filepath = paste0(main_dir, out_dir), savepath = paste0(main_dir, res_dir))
compute_results(s3[[1]], s3[[2]], run_cores = 1,
                filepath = paste0(main_dir, out_dir), savepath = paste0(main_dir, res_dir))
compute_results(s4[[1]], s4[[2]], run_cores = 1,
                filepath = paste0(main_dir, out_dir), savepath = paste0(main_dir, res_dir))
compute_results(s5[[1]], s5[[2]], run_cores = 1,
                filepath = paste0(add_dir, out_dir), savepath = paste0(add_dir, res_dir))


